An Analytic Approach to Sunset Diagrams in Chiral Perturbation Theory: Theory and Practice

We demonstrate the use of several code implementations of the Mellin-Barnes method available in the public domain to derive analytic expressions for the sunset diagrams that arise in the two-loop contribution to the pion mass and decay constant in three-flavoured chiral perturbation theory. We also provide results for all possible two-mass configurations of the sunset integral, and derive a new one-dimensional integral representation for the one mass sunset integral with arbitrary external momentum. Thoroughly annotated Mathematica notebooks are provided as ancillary files, which may serve as pedagogical supplements to the methods described in this paper.

==> anc/Miscellaneous.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     42541,       1260]
NotebookOptionsPosition[     41089,       1213]
NotebookOutlinePosition[     41509,       1229]
CellTagsIndexPosition[     41466,       1226]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Miscellaneous Expressions", "Title",
 CellChangeTimes->{{3.6352968334581165`*^9, 3.635296872785785*^9}, {
  3.658030084152396*^9, 3.6580301123564463`*^9}, {3.6582438258720474`*^9, 
  3.6582438547560883`*^9}, {3.6582444956174374`*^9, 3.658244527192243*^9}, {
  3.667538486411442*^9, 3.6675385076374793`*^9}, {3.6675576236876535`*^9, 
  3.6675576450017986`*^9}}],

Cell["\<\
In this notebook, we list some important expressions derived elsewhere in the \
literature. All the results presented here have been suitably modified using \
the chiral MS-bar scheme. \
\>", "Text",
 CellChangeTimes->{{3.667538509197482*^9, 3.6675386266777906`*^9}, {
  3.667541172410038*^9, 3.66754118578613*^9}, {3.6675429321153374`*^9, 
  3.667542934347844*^9}, {3.667557647401802*^9, 3.6675577079909115`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The Sunset Integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.635296931769489*^9, 3.6352969478063173`*^9}, {
  3.6582445441152115`*^9, 3.6582445499195433`*^9}, {3.658244593220996*^9, 
  3.658244593700997*^9}, {3.658244652093292*^9, 3.658244655181469*^9}, {
  3.667538936360778*^9, 3.6675389491372004`*^9}, {3.6675577116413183`*^9, 
  3.6675577363607616`*^9}, {3.6675658879506755`*^9, 3.6675659196207314`*^9}}],

Cell["\<\
In this section we present the expressions of Eq.(112) - Eq.(117) of Ref.(1).

First, some basic definitions, from Eq.(102) - Eq.(105) and Eq.(118) of \
Ref.(1).\
\>", "Text",
 CellChangeTimes->{{3.667565933414957*^9, 3.667565988254054*^9}, {
  3.6675661093841968`*^9, 3.6675661595442853`*^9}, {3.6675662686724772`*^9, 
  3.667566294071322*^9}, {3.6675663244465756`*^9, 3.6675664266483555`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cl2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "I"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "x"}], "]"}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}], "-", 
   RowBox[{"I", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "x"}], "2"]}], "+", 
   RowBox[{"I", 
    FractionBox[
     SuperscriptBox["x", "2"], "4"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m1", "2"], "-", 
      SuperscriptBox["m2", "2"], "-", 
      SuperscriptBox["m3", "2"]}], ")"}], "2"], "-", 
   RowBox[{"4", 
    SuperscriptBox["m2", "2"], 
    SuperscriptBox["m3", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z1", "[", 
    RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["m1", "2"]}], "+", 
     SuperscriptBox["m2", "2"], "+", 
     SuperscriptBox["m3", "2"]}], 
    RowBox[{"2", "m2", " ", "m3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z2", "[", 
    RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["m2", "2"]}], "+", 
     SuperscriptBox["m3", "2"], "+", 
     SuperscriptBox["m1", "2"]}], 
    RowBox[{"2", "m3", " ", "m1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z3", "[", 
     RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m3", "2"]}], "+", 
      SuperscriptBox["m1", "2"], "+", 
      SuperscriptBox["m2", "2"]}], 
     RowBox[{"2", "m1", " ", "m2"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lni", "[", "m_", "]"}], ":=", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", 
     SuperscriptBox["\[Mu]", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ln4", "[", 
    RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"lni", "[", "m1", "]"}], "+", 
    RowBox[{"lni", "[", "m2", "]"}], "+", 
    RowBox[{"lni", "[", "m3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]0", "=", 
   RowBox[{
    FractionBox["1", "eps"], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1", "=", 
   RowBox[{"\[Lambda]0", "+", 
    RowBox[{"Log", "[", 
     RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]2", "=", 
    RowBox[{
     SuperscriptBox["\[Lambda]0", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}], 
       ")"}], "2"]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cl2", "[", 
       RowBox[{"2", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"z1", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Cl2", "[", 
       RowBox[{"2", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"z2", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Cl2", "[", 
       RowBox[{"2", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"z3", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}]}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["m1", "2"], "-", 
   SuperscriptBox["m2", "2"], "-", 
   SuperscriptBox["m3", "2"]}]}]}], "Input",
 CellChangeTimes->{{3.6195850598127832`*^9, 3.619585173551065*^9}, {
   3.619585228534604*^9, 3.619585269436285*^9}, {3.619585450722558*^9, 
   3.6195855992949877`*^9}, {3.619585690128086*^9, 3.619585816565761*^9}, {
   3.619585987548654*^9, 3.61958599008775*^9}, {3.619586046025889*^9, 
   3.61958611844641*^9}, {3.6195861719656773`*^9, 3.619586274773725*^9}, 
   3.619586311768125*^9, {3.619747433750021*^9, 3.619747450785371*^9}, {
   3.619747687122711*^9, 3.619747693861025*^9}, 3.619932323945341*^9, {
   3.621645088203857*^9, 3.621645107643754*^9}, {3.622175366947069*^9, 
   3.622175368918807*^9}, 3.6675661188066134`*^9, {3.667566166798298*^9, 
   3.667566167266299*^9}, {3.6675669598401012`*^9, 3.6675669613377037`*^9}, {
   3.667570011071082*^9, 3.667570058015565*^9}}],

Cell["\<\

Eq.(112) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.6675664912140713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "\[Lambda]2", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m1", "2"], "+", 
        SuperscriptBox["m2", "2"], "+", 
        SuperscriptBox["m3", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], "\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"lni", "[", "m1", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m3", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "12"], "+", 
        FractionBox["3", "2"], "-", 
        RowBox[{"lni", "[", "m1", "]"}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"lni", "[", "m2", "]"}]}], 
            RowBox[{"lni", "[", "m3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"lni", "[", "m1", "]"}], 
            RowBox[{"ln4", "[", 
             RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "12"], "+", 
        FractionBox["3", "2"], "-", 
        RowBox[{"lni", "[", "m2", "]"}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"lni", "[", "m1", "]"}]}], 
            RowBox[{"lni", "[", "m3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"lni", "[", "m2", "]"}], 
            RowBox[{"ln4", "[", 
             RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "12"], "+", 
        FractionBox["3", "2"], "-", 
        RowBox[{"lni", "[", "m3", "]"}], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"lni", "[", "m1", "]"}]}], 
            RowBox[{"lni", "[", "m2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"lni", "[", "m3", "]"}], 
            RowBox[{"ln4", "[", 
             RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.619583233945786*^9, 3.619583325539838*^9}, {
   3.6195839378243227`*^9, 3.6195841681025143`*^9}, {3.619584219515203*^9, 
   3.619584233715809*^9}, {3.6195842844636707`*^9, 3.619584317377404*^9}, {
   3.61958438570498*^9, 3.619584520082555*^9}, {3.6195845624774933`*^9, 
   3.619584583969372*^9}, {3.619584784723653*^9, 3.619584834201103*^9}, {
   3.619585179439395*^9, 3.6195851997439203`*^9}, 3.6195852964447727`*^9, {
   3.619585429131983*^9, 3.619585430459196*^9}, {3.619585826921954*^9, 
   3.619585979537472*^9}, {3.619586129459465*^9, 3.619586158744069*^9}, {
   3.6195862828752813`*^9, 3.619586286910851*^9}, {3.66756700434898*^9, 
   3.6675670476566553`*^9}, {3.6675698637576227`*^9, 3.667569931604142*^9}}],

Cell["\<\

Eq.(113) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.667566506268098*^9}, {3.667566580578429*^9, 
  3.667566581374031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DH", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "\[Lambda]1"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
     FractionBox["1", "8"], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"lni", "[", "m1", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["m2", "2"], 
       RowBox[{"2", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m2", "2"], "-", 
        SuperscriptBox["m1", "2"], "-", 
        SuperscriptBox["m3", "2"]}], ")"}], 
      RowBox[{"lni", "[", "m2", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["m3", "2"], 
       RowBox[{"2", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m3", "2"], "-", 
        SuperscriptBox["m1", "2"], "-", 
        SuperscriptBox["m2", "2"]}], ")"}], 
      RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.621644882294117*^9, 3.6216450715708513`*^9}, {
   3.622706052085381*^9, 3.622706070012588*^9}, {3.667567087909727*^9, 
   3.6675671915779095`*^9}, 3.6675699449421654`*^9}],

Cell["\<\

Eq.(114) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.667566506268098*^9}, {3.667566580578429*^9, 
  3.667566594436655*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H1", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], "+", 
        SuperscriptBox["m3", "2"]}], "4"], "\[Lambda]2"}], "+", 
     RowBox[{
      FractionBox["1", "8"], "\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["m1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", 
            RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m3", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", 
            RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m1", "2"], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]]}], ")"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", "8"], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"lni", "[", "m1", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "24"], "+", 
        FractionBox["9", "16"], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"lni", "[", "m2", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"lni", "[", "m2", "]"}], "ln4"}], "-", 
           RowBox[{
            RowBox[{"lni", "[", "m1", "]"}], 
            RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "24"], "+", 
        FractionBox["9", "16"], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"lni", "[", "m3", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"lni", "[", "m3", "]"}], "ln4"}], "-", 
           RowBox[{
            RowBox[{"lni", "[", "m1", "]"}], 
            RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.621644882294117*^9, 3.6216450715708513`*^9}, {
   3.622706052085381*^9, 3.622706070012588*^9}, {3.6675666054814744`*^9, 
   3.667566792602204*^9}, {3.667567225478769*^9, 3.667567293295088*^9}, {
   3.667567331922756*^9, 3.667567574790384*^9}, 3.667569951494177*^9}],

Cell["\<\

Eq.(115) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.667566506268098*^9}, {3.667566580578429*^9, 
  3.667566594436655*^9}, {3.6675676465801105`*^9, 3.667567646814111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DH1", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], "\[Lambda]1"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "4"], 
        SuperscriptBox["m2", "2"], 
        SuperscriptBox["m3", "2"], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "3"]], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m1", "2"], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
      RowBox[{"6", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "4"], 
        RowBox[{"lni", "[", "m1", "]"}]}], 
       RowBox[{"6", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m2", "2"], 
           SuperscriptBox["m3", "2"]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], 
        RowBox[{"lni", "[", "m2", "]"}]}], 
       RowBox[{"6", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m2", "2"], "-", 
        SuperscriptBox["m3", "2"], "-", 
        RowBox[{"2", 
         SuperscriptBox["m1", "2"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"6", 
           SuperscriptBox["m1", "2"], 
           SuperscriptBox["m3", "2"]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["m2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m3", "2"], 
        RowBox[{"lni", "[", "m3", "]"}]}], 
       RowBox[{"6", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m3", "2"], "-", 
        SuperscriptBox["m2", "2"], "-", 
        RowBox[{"2", 
         SuperscriptBox["m1", "2"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"6", 
           SuperscriptBox["m1", "2"], 
           SuperscriptBox["m2", "2"]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["m3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox["7", "72"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.621644882294117*^9, 3.6216450715708513`*^9}, {
   3.622706052085381*^9, 3.622706070012588*^9}, {3.6675666054814744`*^9, 
   3.667566792602204*^9}, {3.667567225478769*^9, 3.667567293295088*^9}, {
   3.667567331922756*^9, 3.667567574790384*^9}, {3.667567649185315*^9, 
   3.6675677066452165`*^9}, {3.667567781778949*^9, 3.667567928655409*^9}, {
   3.667567987111113*^9, 3.6675679930235233`*^9}, {3.667568026847383*^9, 
   3.667568111295332*^9}, {3.667568151922803*^9, 3.6675681888656683`*^9}, 
   3.6675699728948154`*^9}],

Cell["\<\

Eq.(116) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.667566506268098*^9}, {3.667566580578429*^9, 
  3.667566594436655*^9}, {3.6675676465801105`*^9, 3.667567646814111*^9}, {
  3.667568255030385*^9, 3.667568255404785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H21", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], "+", 
        SuperscriptBox["m3", "2"]}], "6"], "\[Lambda]2"}], "+", 
     RowBox[{
      FractionBox["1", "36"], "\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SuperscriptBox["m1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"12", 
            RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m3", "2"], 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"12", 
            RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], 
         SuperscriptBox["m1", "2"], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
        RowBox[{"2", 
         SuperscriptBox["m1", "4"], 
         SuperscriptBox["m2", "2"], 
         SuperscriptBox["m3", "2"]}]}], ")"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["17", "72"], "-", 
        RowBox[{
         FractionBox["1", "3"], 
         RowBox[{"lni", "[", "m1", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m1", "2"], 
          RowBox[{"lni", "[", "m1", "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
         RowBox[{"6", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "36"], "+", 
        FractionBox["19", "54"], "-", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"lni", "[", "m2", "]"}]}], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["m1", "2"], 
          RowBox[{"6", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["m3", "2"]}]}], ")"}], 
         RowBox[{"lni", "[", "m2", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"lni", "[", "m2", "]"}], "ln4"}], "-", 
           RowBox[{
            RowBox[{"lni", "[", "m1", "]"}], 
            RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "36"], "+", 
        FractionBox["19", "54"], "-", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"lni", "[", "m3", "]"}]}], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["m1", "2"], 
          RowBox[{"6", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["m2", "2"]}]}], ")"}], 
         RowBox[{"lni", "[", "m3", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"lni", "[", "m3", "]"}], "ln4"}], "-", 
           RowBox[{
            RowBox[{"lni", "[", "m1", "]"}], 
            RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.621644882294117*^9, 3.6216450715708513`*^9}, {
   3.622706052085381*^9, 3.622706070012588*^9}, {3.6675666054814744`*^9, 
   3.667566792602204*^9}, {3.667567225478769*^9, 3.667567293295088*^9}, {
   3.667567331922756*^9, 3.667567574790384*^9}, {3.667567649185315*^9, 
   3.6675677066452165`*^9}, {3.667567781778949*^9, 3.667567928655409*^9}, {
   3.667567987111113*^9, 3.6675679930235233`*^9}, {3.667568026847383*^9, 
   3.667568111295332*^9}, {3.667568151922803*^9, 3.6675681888656683`*^9}, {
   3.6675682627367983`*^9, 3.6675683042524714`*^9}, {3.6675683396655335`*^9, 
   3.6675687244876127`*^9}, {3.6675687707300944`*^9, 3.667568791602931*^9}, 
   3.6675688485886326`*^9, 3.667569978292425*^9}],

Cell["\<\

Eq.(117) of Ref.(1):\
\>", "Text",
 CellChangeTimes->{{3.667566175300313*^9, 3.6675662244725995`*^9}, {
  3.667566476901044*^9, 3.667566506268098*^9}, {3.667566580578429*^9, 
  3.667566594436655*^9}, {3.6675676465801105`*^9, 3.667567646814111*^9}, {
  3.667568255030385*^9, 3.667568255404785*^9}, {3.66756880716856*^9, 
  3.667568807558561*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DH21", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24"]}], "\[Lambda]1"}], "+", 
     FractionBox["17", "288"], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["m1", "2"], 
       RowBox[{"24", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", 
        RowBox[{"2", 
         SuperscriptBox["m1", "2"]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"5", 
       SuperscriptBox["m1", "4"], 
       SuperscriptBox["m2", "2"], 
       SuperscriptBox["m3", "2"]}], 
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}]], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "6"], 
        SuperscriptBox["m2", "2"], 
        SuperscriptBox["m3", "2"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "3"]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["m2", "2"], 
          SuperscriptBox["m3", "2"]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]]}], ")"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "6"], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"30", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m2", "2"], 
           SuperscriptBox["m3", "2"]}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "4"], 
        SuperscriptBox["m2", "2"], 
        SuperscriptBox["m3", "4"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "3"]], 
      RowBox[{"lni", "[", "m3", "]"}], 
      FractionBox["5", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m3", "2"], "-", 
        SuperscriptBox["m1", "2"], "-", 
        SuperscriptBox["m2", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["m3", "2"], 
       RowBox[{"12", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"lni", "[", "m3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m3", "2"], "-", 
        SuperscriptBox["m2", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "2"], 
        SuperscriptBox["m3", "2"]}], 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}]], 
      RowBox[{"lni", "[", "m3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         SuperscriptBox["m1", "4"]}], "-", 
        RowBox[{"12", 
         SuperscriptBox["m1", "2"], 
         SuperscriptBox["m2", "2"]}], "+", 
        RowBox[{"5", 
         SuperscriptBox["m1", "2"], 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{"3", 
         SuperscriptBox["m2", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{"2", 
         SuperscriptBox["m3", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "4"], 
        SuperscriptBox["m3", "2"], 
        SuperscriptBox["m2", "4"]}], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "3"]], 
      RowBox[{"lni", "[", "m2", "]"}], 
      FractionBox["5", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m2", "2"], "-", 
        SuperscriptBox["m1", "2"], "-", 
        SuperscriptBox["m3", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["m2", "2"], 
       RowBox[{"12", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}]], 
      RowBox[{"lni", "[", "m2", "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m2", "2"], "-", 
        SuperscriptBox["m3", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["m1", "2"], 
        SuperscriptBox["m2", "2"]}], 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "2"]}]], 
      RowBox[{"lni", "[", "m2", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         SuperscriptBox["m1", "4"]}], "-", 
        RowBox[{"12", 
         SuperscriptBox["m1", "2"], 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{"5", 
         SuperscriptBox["m1", "2"], 
         SuperscriptBox["m2", "2"]}], "+", 
        RowBox[{"3", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{"2", 
         SuperscriptBox["m2", "4"]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.621644882294117*^9, 3.6216450715708513`*^9}, {
   3.622706052085381*^9, 3.622706070012588*^9}, {3.6675666054814744`*^9, 
   3.667566792602204*^9}, {3.667567225478769*^9, 3.667567293295088*^9}, {
   3.667567331922756*^9, 3.667567574790384*^9}, {3.667567649185315*^9, 
   3.6675677066452165`*^9}, {3.667567781778949*^9, 3.667567928655409*^9}, {
   3.667567987111113*^9, 3.6675679930235233`*^9}, {3.667568026847383*^9, 
   3.667568111295332*^9}, {3.667568151922803*^9, 3.6675681888656683`*^9}, {
   3.6675682627367983`*^9, 3.6675683042524714`*^9}, {3.6675683396655335`*^9, 
   3.6675687244876127`*^9}, {3.6675687707300944`*^9, 3.667568932927782*^9}, {
   3.6675689637076364`*^9, 3.667569070900425*^9}, {3.6675691121342974`*^9, 
   3.667569141323949*^9}, {3.667569197766848*^9, 3.6675695046633897`*^9}, {
   3.6675696892327147`*^9, 3.6675698318405657`*^9}, 3.6675699877314415`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The Divergent Part of the Sunset Master Integrals\
\>", "Section",
 CellChangeTimes->{{3.635296931769489*^9, 3.6352969478063173`*^9}, {
  3.6582445441152115`*^9, 3.6582445499195433`*^9}, {3.658244593220996*^9, 
  3.658244593700997*^9}, {3.658244652093292*^9, 3.658244655181469*^9}, {
  3.667538936360778*^9, 3.6675389491372004`*^9}, {3.6675577116413183`*^9, 
  3.6675577363607616`*^9}, {3.6675658879506755`*^9, 3.6675659196207314`*^9}, {
  3.667570296625985*^9, 3.667570307967205*^9}, {3.667570681049261*^9, 
  3.667570690050477*^9}}],

Cell["\<\
In this section we present the divergent part of the sunset master integrals. \
These have been originally derived in Ref.(2), and are given in the chiral \
MS-bar scheme in Section 3 of the paper.  \
\>", "Text",
 CellChangeTimes->{{3.667565933414957*^9, 3.667565988254054*^9}, {
  3.6675661093841968`*^9, 3.6675661595442853`*^9}, {3.6675662686724772`*^9, 
  3.667566294071322*^9}, {3.6675663244465756`*^9, 3.6675664266483555`*^9}, {
  3.667570317266821*^9, 3.667570444898646*^9}, {3.667570503135548*^9, 
  3.6675705066767545`*^9}, {3.6675705748070745`*^9, 3.6675706022475224`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]\[Chi]", "=", 
   RowBox[{"\[Mu]", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"EulerGamma", "-", "1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "Pi"}], ")"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lni", "[", "m_", "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{
    SuperscriptBox["m", "2"], "/", 
    SuperscriptBox["\[Mu]\[Chi]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]0", "=", 
   RowBox[{
    FractionBox["1", "eps"], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]1", "=", 
   RowBox[{"\[Lambda]0", "+", 
    RowBox[{"Log", "[", 
     RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{
    SuperscriptBox["\[Lambda]0", "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"4", "*", "Pi"}], "]"}], "+", "1", "-", "EulerGamma"}], ")"}],
      "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6675705157247705`*^9, 3.667570516192771*^9}, 
   3.667570556147442*^9, {3.6675706135283422`*^9, 3.6675706147295446`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111div", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"]}], ")"}], "2"]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "*", "\[Lambda]2", "*", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], "*", "\[Lambda]1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "*", 
             RowBox[{"lni", "[", "m1", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "*", 
             RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m3", "2"], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "*", 
             RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"s", "*", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"]}], ")"}], "2"]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "*", "\[Lambda]1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6675706193003526`*^9, 3.6675706207979555`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H211div", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"\[Lambda]2", "-", 
     RowBox[{"\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"lni", "[", "m1", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.6675706261955647`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H121div", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"\[Lambda]2", "-", 
     RowBox[{"\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"lni", "[", "m2", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.667570629752371*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H112div", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"\[Lambda]2", "-", 
     RowBox[{"\[Lambda]1", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"lni", "[", "m3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6675706238867607`*^9, 3.6675706283483686`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.64579388751699*^9, 3.6457939213179235`*^9}, {
  3.6582469718544035`*^9, 3.6582469751615925`*^9}, {3.667543157680934*^9, 
  3.6675431597834406`*^9}, {3.6675577514635887`*^9, 3.667557753203593*^9}}],

Cell["\<\
1) G.Amoros, J.Bijnens and P.Talavera, Nucl. Phys. B 568 (2000) 319 \
[hep-ph/9907264]

2) H.Czyz, A.Grzelinska and R.Zabawa, Phys. Lett. B 538 (2002) 52 \
[hep-ph/0204039]\
\>", "Text",
 CellChangeTimes->{{3.667570458314669*^9, 3.667570465880683*^9}, {
  3.667570738204054*^9, 3.6675707865343437`*^9}, {3.667570846487913*^9, 
  3.667570919700842*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 366, 5, 99, "Title"],
Cell[948, 29, 424, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[1397, 40, 542, 12, 88, "Section"],
Cell[1942, 54, 405, 8, 68, "Text"],
Cell[2350, 64, 5173, 151, 408, "Input"],
Cell[7526, 217, 164, 5, 49, "Text"],
Cell[7693, 224, 4113, 117, 165, "Input"],
Cell[11809, 343, 211, 6, 49, "Text"],
Cell[12023, 351, 2132, 63, 86, "Input"],
Cell[14158, 416, 211, 6, 49, "Text"],
Cell[14372, 424, 3231, 99, 127, "Input"],
Cell[17606, 525, 259, 6, 49, "Text"],
Cell[17868, 533, 4042, 115, 129, "Input"],
Cell[21913, 650, 308, 7, 49, "Text"],
Cell[22224, 659, 5322, 150, 251, "Input"],
Cell[27549, 811, 356, 8, 49, "Text"],
Cell[27908, 821, 6783, 196, 215, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34728, 1022, 544, 9, 58, "Section"],
Cell[35275, 1033, 593, 9, 30, "Text"],
Cell[35871, 1044, 1341, 40, 141, "Input"],
Cell[37215, 1086, 1702, 53, 106, "Input"],
Cell[38920, 1141, 487, 15, 57, "Input"],
Cell[39410, 1158, 485, 15, 57, "Input"],
Cell[39898, 1175, 513, 15, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[40448, 1195, 248, 3, 58, "Section"],
Cell[40699, 1200, 362, 9, 68, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/OneDRep.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     47028,       1299]
NotebookOptionsPosition[     44130,       1198]
NotebookOutlinePosition[     44571,       1215]
CellTagsIndexPosition[     44528,       1212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "One-dimensional Integral Representation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "m", ",", 
      RowBox[{"m", ";", 
       RowBox[{"k", " ", 
        SuperscriptBox["m", "2"]}]}]}], "}"}]}], TraditionalForm]]]
}], "Title",
 CellChangeTimes->{{3.6458339949303713`*^9, 3.645834014960807*^9}, 
   3.662153794055381*^9, {3.6674073980916643`*^9, 3.6674074565930104`*^9}}],

Cell[TextData[{
 "In this notebook, we present the one dimensional integral representation of \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "m", ",", 
      RowBox[{"m", ";", 
       RowBox[{"k", " ", 
        SuperscriptBox["m", "2"]}]}]}], "}"}]}], TraditionalForm]]],
 " given in Sec.9 of the manuscript. We present here the unrenormalized \
version of the representation so as to make contact with results in the \
literature.  "
}], "Text",
 CellChangeTimes->{{3.6674332783775845`*^9, 3.6674333775950594`*^9}, {
  3.6675257492519245`*^9, 3.6675257750748215`*^9}}],

Cell[CellGroupData[{

Cell["The Integral Representation", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
  3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.667407540399804*^9, 
  3.6674075545186114`*^9}}],

Cell["\<\
The integral representation, before any renormalization,  is given by:\
\>", "Text",
 CellChangeTimes->{{3.6458342219503593`*^9, 3.6458342281747704`*^9}, {
   3.6674079564476004`*^9, 3.667407963110982*^9}, {3.667433257401148*^9, 
   3.6674332684509673`*^9}, 3.667525699161644*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", 
        SuperscriptBox["m", "2"]}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], "\[Epsilon]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9", "2"]}], "+", " ", 
        FractionBox["k", "4"], "+", 
        RowBox[{"6", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], 
      SuperscriptBox["\[Epsilon]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15", "2"]}], "+", 
        FractionBox[
         RowBox[{"13", " ", "k"}], "8"], "-", 
        SuperscriptBox["\[Pi]", "2"], " ", "-", 
        RowBox[{"6", 
         RowBox[{"Log", "[", "m", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["k", "6"], "+", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], "+", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"s", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.667407912999115*^9, 3.6674079152362432`*^9}, {
   3.6674352637439704`*^9, 3.6674352694140577`*^9}, 3.6674353986885433`*^9, {
   3.6674358627006702`*^9, 3.6674358644056964`*^9}, 3.667435975407401*^9, 
   3.667436050578556*^9, 3.66744253489023*^9, {3.66752582376007*^9, 
   3.667525887614554*^9}}],

Cell["where", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7Ssv0/RA87XjjULRbhB9IUFhAojeFR89EczvmF3+
EEjPWmpWA6Izbaf1PAbSBa9q+0C0Xr/Q9c9arx1XXVF7DaJ3Hcz7CKKnLdgP
pnOq+1m+AOmoPYlsINrayvGjk/Zrx91e73+AaLUH15idgbQPixELiH7CtouP
0RNBb1PcJAyiHS51ioHoY9GiMiB6yk8ZMG05o18FRGevtNUC0XMKuztZgl87
3vKd1AOi8wylJoHoK5uMwXTOWeteNiDtcTiqD0RbmL9+jEwbPfkRIAKkl+hv
CwHRZtWTI0C0jT17FIgOsAqIB9Frfi+qAdEV12MaQfTBFxOngGgpzdWKDkB6
bvppLRANAAijoqA=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"s_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", "s"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}], "2"]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SqrtBox["s"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "k", "+", "s"}]]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "k", "-", "s"}], ")"}], " ", 
              "s"}]}]]], ")"}]]}], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{
          SqrtBox["s"], " ", 
          SqrtBox[
           RowBox[{"1", "-", "k", "+", "s"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "k", "-", "s"}], ")"}], " ", "s"}]}]]],
         "]"}]}], "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["s", "2"], 
        RowBox[{"1", "+", "s"}]], "]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"k", "*", "s"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], "3"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       FractionBox["2", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SqrtBox["s"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "k", "+", "s"}]]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "k", "-", "s"}], ")"}], " ", 
             "s"}]}]]], ")"}]], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{
          SqrtBox["s"], " ", 
          SqrtBox[
           RowBox[{"1", "-", "k", "+", "s"}]]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "k", "-", "s"}], ")"}], " ", "s"}]}]]],
         "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"s", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6458341639302645`*^9, 3.645834165568268*^9}, {
   3.6458342306863747`*^9, 3.645834245272401*^9}, {3.645834380337438*^9, 
   3.6458343977938685`*^9}, 3.645834487997822*^9, {3.645834682414956*^9, 
   3.645834907991352*^9}, {3.645835064897227*^9, 3.645835066207629*^9}, {
   3.6458355658401003`*^9, 3.6458356232950015`*^9}, {3.645835946299968*^9, 
   3.645835978560825*^9}, {3.645836291278974*^9, 3.6458363221202283`*^9}, {
   3.6458363667527056`*^9, 3.645836369638711*^9}, 3.6458385962878103`*^9, {
   3.645840504019102*^9, 3.6458405325927362`*^9}, {3.6463984895949974`*^9, 
   3.646398497426211*^9}, {3.667403881984313*^9, 3.667403911593006*^9}, {
   3.6674075746127605`*^9, 3.6674075896556215`*^9}, {3.667433538475543*^9, 
   3.6674336724480796`*^9}, 3.6674338316951604`*^9, 3.6674338966127105`*^9, {
   3.6674340552947984`*^9, 3.6674340879906564`*^9}, {3.667434480142434*^9, 
   3.667434482892476*^9}, {3.6674345931216693`*^9, 3.6674346346693077`*^9}, {
   3.667434847422576*^9, 3.667434848745096*^9}}],

Cell["\<\

The following is simply a numerical version of the above.\
\>", "Text",
 CellChangeTimes->{{3.6458342219503593`*^9, 3.6458342281747704`*^9}, {
  3.667407998821024*^9, 3.667408095553557*^9}, {3.66740814299327*^9, 
  3.6674081570730753`*^9}, {3.6675259814815073`*^9, 3.667525983419037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111N", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"3.", 
        RowBox[{
         RowBox[{"m", "^", "2."}], "/", "2."}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"m", "^", "2"}], "*", "\[Epsilon]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18."}], " ", "+", " ", "k", "+", 
         RowBox[{"24.", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ")"}], "/", "4."}]}], "+", 
     RowBox[{
      RowBox[{"m", "^", "2"}], "*", 
      SuperscriptBox["\[Epsilon]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15.", "2."]}], "+", 
        FractionBox[
         RowBox[{"13.", " ", "k"}], "8."], "-", 
        SuperscriptBox["\[Pi]", "2"], " ", "-", 
        RowBox[{"6.", 
         RowBox[{"Log", "[", "m", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3."}], "+", 
           RowBox[{"k", "/", "6."}], "+", 
           RowBox[{"2.", 
            RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], "+", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"s", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "10000000."}], "}"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "100"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.667407902840534*^9, 3.667407903901595*^9}, {
   3.6674081016079035`*^9, 3.6674081396780806`*^9}, 3.667435280259224*^9, 
   3.6674354080161867`*^9, {3.6674358702082853`*^9, 3.66743587181331*^9}, 
   3.6674360250806646`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tests of Special Cases", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
  3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
  3.6674075351295023`*^9}}],

Cell[TextData[{
 "We evaluate the integral representation at s=0, s=",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", 
    RowBox[{"9", 
     SuperscriptBox["m", "2"]}]}], TraditionalForm]]],
 ", and compare with results from the literature."
}], "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"s", "=", 
   SuperscriptBox["m", "2"]}], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.64583875625896*^9, 3.6458387824554586`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H111k1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H111", "[", "1", "]"}], "/.", 
     RowBox[{"m", "\[Rule]", "1"}]}], " ", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{
  3.645834969861061*^9, {3.6458350881100674`*^9, 3.645835092914876*^9}, {
   3.6458387142355566`*^9, 3.645838715722642*^9}, 3.646469240847103*^9, {
   3.6464693325583487`*^9, 3.6464693570857515`*^9}, 3.660820606218062*^9, {
   3.66740394540394*^9, 3.6674039457839622`*^9}, {3.667435305204607*^9, 
   3.667435326682437*^9}, {3.667435477164748*^9, 3.6674354892874346`*^9}, {
   3.667438026984066*^9, 3.6674380300016127`*^9}, {3.6674380610820894`*^9, 
   3.6674380630746202`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"17", "-", 
    RowBox[{"12", " ", "EulerGamma"}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{"59", "-", 
    RowBox[{"68", " ", "EulerGamma"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["EulerGamma", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"68", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
    RowBox[{"48", " ", "EulerGamma", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.6608207653781652`*^9, 3.6608208173901405`*^9, 3.667403946377996*^9, 
   3.667404406606756*^9, 3.6674046051988907`*^9, 3.667404699448762*^9, 
   3.6674081810384464`*^9, 3.667433792947792*^9, 3.667433893383505*^9, 
   3.667434113641502*^9, {3.6674352941744375`*^9, 3.6674353290149727`*^9}, 
   3.6674354196738653`*^9, 3.6674354945225153`*^9, {3.667435847125431*^9, 
   3.667435876463382*^9}, 3.667435919604044*^9, {3.6674360295232325`*^9, 
   3.667436057148657*^9}, 3.6674367190273232`*^9, 3.6674370742917557`*^9, {
   3.667438037924234*^9, 3.6674380666196747`*^9}, 3.6674425704732656`*^9, 
   3.667442955046632*^9, 3.667525932656256*^9}]
}, Open  ]],

Cell["\<\
From Eq.(13) of Ref.(1)., with an extra minus sign to account for the \
difference in defintions of the sunset diagram,  we have:\
\>", "Text",
 CellChangeTimes->{{3.645838619787154*^9, 3.64583864837879*^9}, {
  3.667408194010188*^9, 3.6674082140503345`*^9}, {3.667436793343465*^9, 
  3.6674368038936267`*^9}, {3.6674425903994055`*^9, 3.667442625728426*^9}, {
  3.667442676924354*^9, 3.6674426799355264`*^9}, {3.667526021910641*^9, 
  3.6675260229006567`*^9}, {3.667526241138134*^9, 3.6675262427281585`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GSk1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", " ", "\[Pi]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox[
        RowBox[{"17", " ", "\[Epsilon]"}], "4"], "+", 
       FractionBox[
        RowBox[{"59", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "8"]}], ")"}]}], "  ", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.645838629814728*^9, 3.645838633395933*^9}, {
   3.6458386941574078`*^9, 3.645838723446083*^9}, 3.667435291446896*^9, {
   3.66743533533007*^9, 3.667435345477726*^9}, {3.6674354338815837`*^9, 
   3.6674354450467553`*^9}, {3.667435497002553*^9, 3.6674354974400597`*^9}, {
   3.667435620741954*^9, 3.667435644474818*^9}, {3.667435728643611*^9, 
   3.6674357576290565`*^9}, {3.667435904233808*^9, 3.6674359131389446`*^9}, {
   3.6674380469418726`*^9, 3.667438068712207*^9}, 3.6674425837980275`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"17", "-", 
    RowBox[{"12", " ", "EulerGamma"}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{"59", "-", 
    RowBox[{"68", " ", "EulerGamma"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["EulerGamma", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"68", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
    RowBox[{"48", " ", "EulerGamma", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.645838699191696*^9, 3.645838724139123*^9}, 
   3.6458405424362993`*^9, 3.667434126173324*^9, 3.667435294239439*^9, {
   3.6674353374801025`*^9, 3.6674353469302483`*^9}, {3.6674354364141226`*^9, 
   3.66743544666678*^9}, 3.667435499287588*^9, {3.667435622511981*^9, 
   3.6674356458548393`*^9}, 3.667435729638626*^9, 3.6674358226075544`*^9, {
   3.667435880533444*^9, 3.6674359144639654`*^9}, {3.66743603259328*^9, 
   3.667436060213704*^9}, 3.667436723437391*^9, 3.6674380692347145`*^9, 
   3.6674425858551455`*^9, 3.667442681464614*^9, 3.66744295518964*^9, 
   3.667526260578432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H111k1", "-", "GSk1"}], " ", "//", "FullSimplify"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
  " ", "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.6674355012926188`*^9, 3.6674355400507145`*^9}, {
  3.667438036241708*^9, 3.6674380382217383`*^9}, {3.6674380708522396`*^9, 
  3.667438072107259*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.66743551370531*^9, 3.667435540478221*^9}, 
   3.667435629494588*^9, 3.667435834520237*^9, 3.667435884971012*^9, {
   3.6674360374283543`*^9, 3.6674360606462107`*^9}, 3.667436724547408*^9, 
   3.667438039119252*^9, 3.6674380744222946`*^9, 3.6674426839597564`*^9, 
   3.667442955244643*^9, 3.6675262610584397`*^9}]
}, Open  ]],

Cell["We see that the two results agree with each other.", "Text",
 CellChangeTimes->{{3.645838737745901*^9, 3.645838745089321*^9}, {
  3.6674082226598268`*^9, 3.667408235842581*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["s=0", "Subsection",
 CellChangeTimes->{{3.6458387741539836`*^9, 3.645838776601124*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H111k0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"H111", "[", "0", "]"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6458371583708515`*^9, 3.645837161366057*^9}, {
   3.6458388521064425`*^9, 3.6458388533215117`*^9}, {3.6464693769338865`*^9, 
   3.6464693804450874`*^9}, 3.660820821864396*^9, {3.667404710030952*^9, 
   3.6674047103729553`*^9}, {3.6674063879624586`*^9, 3.667406392951744*^9}, {
   3.667406488840582*^9, 3.667406528798666*^9}, {3.667406564264361*^9, 
   3.667406565954164*^9}, {3.6674066020060472`*^9, 3.667406602368249*^9}, {
   3.667406636574751*^9, 3.667406637574153*^9}, {3.667406710084296*^9, 
   3.6674067108486977`*^9}, {3.6674067529644003`*^9, 3.6674068567678146`*^9}, 
   3.6674068884292755`*^9, {3.667407013107725*^9, 3.6674070134519253`*^9}, 
   3.667434433194213*^9, 3.667437243931374*^9, {3.6674380804173865`*^9, 
   3.6674380835724354`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", "m", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"42", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"36", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"48", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "3"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        FractionBox["2", "3"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6674065454585*^9, 3.667406581678401*^9, 3.6674066179906874`*^9, 
   3.6674066531157846`*^9, 3.6674067263609266`*^9, 3.667406773729041*^9, {
   3.667406822557946*^9, 3.66740684385379*^9}, 3.6674068775380554`*^9, 
   3.66740690888492*^9, 3.667407028783554*^9, 3.667433809785222*^9, 
   3.6674343018196945`*^9, 3.6674344303741693`*^9, 3.667434475409861*^9, 
   3.667434589104108*^9, 3.667434716425564*^9, 3.66743703258578*^9, 
   3.667437111984824*^9, 3.667437221630734*^9, 3.6674372793005795`*^9, 
   3.667438301648285*^9, 3.6674384199901023`*^9, 3.6674411476932573`*^9, 
   3.6674430400524936`*^9, 3.6675263558299255`*^9}]
}, Open  ]],

Cell["Eq.(112) of Ref.(2) is:", "Text",
 CellChangeTimes->{{3.645838822665758*^9, 3.6458388325293226`*^9}, {
  3.6674085004277143`*^9, 3.6674085131074395`*^9}, {3.6674383892971306`*^9, 
  3.667438389679637*^9}, {3.6675262758806686`*^9, 3.667526282765278*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Amorosk0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], 
       SuperscriptBox["m", 
        RowBox[{"2", "-", 
         RowBox[{"4", "\[Epsilon]"}]}]]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}]], " "}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox[
        RowBox[{"9", " ", "\[Epsilon]"}], "2"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"21", "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["1", "3"]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["2", "3"]}], "]"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], " ", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6674377797602687`*^9, 3.6674379099622684`*^9}, {
   3.6674379964935975`*^9, 3.6674379977461166`*^9}, {3.6674381322281823`*^9, 
   3.6674381325356874`*^9}, {3.6674385494270906`*^9, 3.667438550149602*^9}, {
   3.667440295033802*^9, 3.6674403216792107`*^9}, {3.667441089968956*^9, 
   3.6674410914700413`*^9}, 3.667443106109954*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"2", " ", "EulerGamma", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", "m", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"42", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"36", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"48", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
     RowBox[{"24", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "3"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        FractionBox["2", "3"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.66744032226672*^9, 3.667441092910124*^9, 3.6674411478522663`*^9, 
   3.667443040198502*^9, {3.6674430963047113`*^9, 3.6674431066109548`*^9}, 
   3.6675263559374266`*^9}]
}, Open  ]],

Cell["\<\
The result from the one-dimensional representation agree with the expression \
from Amoros et al.\
\>", "Text",
 CellChangeTimes->{{3.6458389168411446`*^9, 3.6458389203293447`*^9}, {
  3.6674084193270755`*^9, 3.66740847465024*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H111k0", "-", "Amorosk0"}], " ", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6674411158374357`*^9, 3.667441119617652*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6674411479162703`*^9, 3.6674430403965135`*^9, {3.667443101316943*^9, 
   3.6674431080979586`*^9}, 3.6675263560099277`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"s", "=", 
   RowBox[{"9", 
    SuperscriptBox["m", "2"]}]}], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.645838929481868*^9, 3.6458389335240993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H111k9", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H111N", "[", "9", "]"}], " ", "/.", " ", 
     RowBox[{"m", "\[Rule]", "2.3"}]}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.645838937051301*^9, 3.64583894140955*^9}, {
   3.646469391454717*^9, 3.646469396526007*^9}, {3.660821515532072*^9, 
   3.6608215390754185`*^9}, {3.6674072035319576`*^9, 3.667407204405559*^9}, 
   3.6674072595632644`*^9, {3.667407315967884*^9, 3.667407342823786*^9}, 
   3.6674087404244413`*^9, {3.667441277990513*^9, 3.6674412783961134`*^9}, {
   3.6674417651535573`*^9, 3.6674417674703617`*^9}, 3.667441928031754*^9, {
   3.6674419815144625`*^9, 3.6674419836536665`*^9}}],

Cell[BoxData[
 RowBox[{"0.0027360424167119134`", "\[VeryThinSpace]", "+", 
  FractionBox["0.000318205348402032`", 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  FractionBox["0.0006605881531353676`", "\[Epsilon]"]}]], "Output",
 CellChangeTimes->{
  3.6458389421095905`*^9, 3.6464693971630435`*^9, 3.6464699085202913`*^9, 
   3.6464702543710732`*^9, 3.660821540180482*^9, 3.660821857718644*^9, {
   3.6621542852874775`*^9, 3.6621543649600344`*^9}, 3.6674072069513636`*^9, {
   3.6674073116146355`*^9, 3.667407343446188*^9}, 3.667408741354494*^9, 
   3.667433814075229*^9, 3.667433915429544*^9, 3.667434308919804*^9, {
   3.667441267679093*^9, 3.667441278895314*^9}, 3.667441770822768*^9, 
   3.667441853049198*^9, 3.6674419294855566`*^9, 3.6674419861214714`*^9, 
   3.667443040550522*^9, {3.667443109671962*^9, 3.667443120575982*^9}, 
   3.667526370940157*^9}]
}, Open  ]],

Cell["\<\
Eq.(28) of Ref.(3), with an appropropriate prefactor to account for \
difference in definitions of the sunset diagram, is:\
\>", "Text",
 CellChangeTimes->{{3.6458403753907447`*^9, 3.645840383894231*^9}, {
  3.6674085264392023`*^9, 3.6674085277642775`*^9}, {3.667408576671075*^9, 
  3.667408581004323*^9}, {3.6674086122551107`*^9, 3.667408640256712*^9}, {
  3.6674086872443995`*^9, 3.667408701026188*^9}, {3.6674351794601755`*^9, 
  3.6674351897528343`*^9}, {3.667441815238896*^9, 3.6674418483415895`*^9}, {
  3.6675263737702007`*^9, 3.667526381230315*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Berendsk9", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]"}], ")"}], 
           RowBox[{"4", "-", 
            RowBox[{"2", "\[Epsilon]"}]}]]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[Epsilon]"}], "]"}], "2"], " "}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]], 
        SuperscriptBox["m", 
         RowBox[{"2", "-", 
          RowBox[{"4", "\[Epsilon]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"2", 
             SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
          FractionBox["9", 
           RowBox[{"4", "\[Epsilon]"}]], "+", 
          FractionBox["75", "8"], "-", 
          FractionBox[
           RowBox[{"8", "\[Pi]"}], 
           SqrtBox["3"]]}], ")"}]}], "  ", "/.", " ", 
       RowBox[{"m", "\[Rule]", "2.3"}]}], " ", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}],
      " ", "//", "Normal"}], " ", "//", "N"}], " ", "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.6458390827306333`*^9, 3.645839102393758*^9}, {
   3.6458391605860863`*^9, 3.6458391691065736`*^9}, {3.6674085910468974`*^9, 
   3.6674085975662704`*^9}, {3.6674087147699738`*^9, 3.66740873724926*^9}, {
   3.6674413027371693`*^9, 3.6674413092843833`*^9}, {3.667441381408181*^9, 
   3.667441546651512*^9}, {3.6674415794257774`*^9, 3.6674416210004587`*^9}, {
   3.6674417530175333`*^9, 3.6674417871209993`*^9}, 3.667441863079818*^9, 
   3.6674419221345387`*^9, {3.6674419889862766`*^9, 3.6674419892514772`*^9}}],

Cell[BoxData[
 RowBox[{"0.00273605004288785`", "\[VeryThinSpace]", "+", 
  FractionBox["0.000318205348402032`", 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  FractionBox["0.0006605881531353676`", "\[Epsilon]"]}]], "Output",
 CellChangeTimes->{{3.645839165262354*^9, 3.645839173144805*^9}, 
   3.660821561714713*^9, 3.6621543475700397`*^9, 3.6674072122281733`*^9, 
   3.6674073374461126`*^9, {3.667408738735345*^9, 3.667408743516618*^9}, {
   3.667441287792132*^9, 3.6674413098733864`*^9}, {3.667441412972645*^9, 
   3.6674414636559486`*^9}, {3.667441521319663*^9, 3.667441547260914*^9}, {
   3.6674415798937783`*^9, 3.6674415841925883`*^9}, 3.66744162172106*^9, {
   3.6674417552543373`*^9, 3.6674417882296014`*^9}, {3.667441850296593*^9, 
   3.6674418635956182`*^9}, 3.667441922988742*^9, 3.667441989985881*^9, 
   3.667443040700531*^9, 3.667443111392965*^9, 3.667526386035389*^9}]
}, Open  ]],

Cell["We see that once again the two results are in agreement.", "Text",
 CellChangeTimes->{{3.645839198695266*^9, 3.645839205046629*^9}, {
  3.667408760088566*^9, 3.6674087704651594`*^9}, {3.667442025778948*^9, 
  3.6674420493689957`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The Imaginary Part ", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
   3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
   3.6674075351295023`*^9}, 3.667408813111599*^9, {3.667408956448363*^9, 
   3.6674089769945383`*^9}}],

Cell[TextData[{
 "We demonstrate below that the one-dimensional representation correctly \
reproduces the imaginary part of the integral that appears for s > 9 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]]],
 ".\n\nIn Eq.(14) of Ref.(1), the imaginary part is given by:"
}], "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.6675265346691136`*^9, 3.6675265585817194`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImH", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "Pi"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], " ", 
   RowBox[{"NIntegrate", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"4", "/", "\[Sigma]"}]}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"k", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], "+", "1"}], ")"}], "^", 
         "2"}]}], "]"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"k", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Sigma]", "]"}], "-", "1"}], ")"}], "^", 
         "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "4", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "k", "]"}], "-", "1"}], ")"}], "^", "2"}]}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661077409006988*^9, 3.661077577452538*^9}, 
   3.661077680963909*^9, {3.6610777356150827`*^9, 3.661077795623979*^9}, {
   3.661078149716823*^9, 3.661078153553707*^9}, {3.667526565874281*^9, 
   3.6675265945893974`*^9}}],

Cell["\<\

The first table below gives a list of the imaginary part of the integral for \
k=10,11,...20, as computed using Eq.(14) of Ref.(1). The second table gives \
the same, as found from our 1-d representation. \
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.6675265346691136`*^9, 3.6675265585817194`*^9}, {3.6675266435840425`*^9, 
   3.6675267190437045`*^9}, {3.6675268194607506`*^9, 3.667526820645768*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ImH", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "10", ",", "20"}], "}"}]}], "]"}], " ", "//", " ", 
    "N"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.661077540044388*^9, 3.661077543813758*^9}, {
  3.661077629227091*^9, 3.661077630629925*^9}, {3.661077809110704*^9, 
  3.66107780933914*^9}, {3.661077853608613*^9, 3.661077853857709*^9}, {
  3.6610779102068253`*^9, 3.6610779318465023`*^9}, {3.6610781728526773`*^9, 
  3.661078173558066*^9}, {3.661078287056958*^9, 3.661078287470587*^9}, {
  3.6610783464845877`*^9, 3.661078346984799*^9}, {3.66107840207094*^9, 
  3.661078403225457*^9}, {3.667409738583071*^9, 3.6674097401118736`*^9}, {
  3.667526722233753*^9, 3.6675267380814967`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.9080827547428706`*^-6"}], ",", 
   RowBox[{"-", "0.000014534389962125844`"}], ",", 
   RowBox[{"-", "0.00003057724566984165`"}], ",", 
   RowBox[{"-", "0.00005107140189202478`"}], ",", 
   RowBox[{"-", "0.00007528280967705866`"}], ",", 
   RowBox[{"-", "0.00010264120065383463`"}], ",", 
   RowBox[{"-", "0.00013269536520909043`"}], ",", 
   RowBox[{"-", "0.00016508259089429645`"}], ",", 
   RowBox[{"-", "0.00019950723310634355`"}], ",", 
   RowBox[{"-", "0.00023572534746860169`"}], ",", 
   RowBox[{"-", "0.00027353344865141985`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.667409700438547*^9, 3.667409740549675*^9, {3.6675265826593657`*^9, 
   3.667526596534401*^9}, 3.667526739074012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"H111N", "[", "k", "]"}], " ", "/.", 
         RowBox[{"m", "\[Rule]", "1.0"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "10", ",", "20"}], "}"}]}], "]"}], " ", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}],
      " ", "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "\[Epsilon]", ",", "0"}], "]"}], " ", "&"}]}], "//", 
   "Im"}]}]], "Input",
 CellChangeTimes->{{3.66752674859816*^9, 3.6675267715930142`*^9}, {
  3.6675268421855993`*^9, 3.667526872491573*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.908085232373435`*^-6"}], ",", 
   RowBox[{"-", "0.00001453439228310576`"}], ",", 
   RowBox[{"-", "0.000030577225078938`"}], ",", 
   RowBox[{"-", "0.00005107140863934266`"}], ",", 
   RowBox[{"-", "0.00007528283199482246`"}], ",", 
   RowBox[{"-", "0.0001026411782164029`"}], ",", 
   RowBox[{"-", "0.00013269540183997997`"}], ",", 
   RowBox[{"-", "0.00016508263882220782`"}], ",", 
   RowBox[{"-", "0.00019950725471461631`"}], ",", 
   RowBox[{"-", "0.00023572538605912363`"}], ",", 
   RowBox[{"-", "0.0002735333938280337`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6675267739480505`*^9, 3.6675268747281237`*^9}]
}, Open  ]],

Cell["\<\
We see that the two results agree.\
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.6675265346691136`*^9, 3.6675265585817194`*^9}, {3.6675266435840425`*^9, 
   3.6675267190437045`*^9}, {3.6675267972134075`*^9, 3.66752681686071*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table1", "-", "Table2"}], " ", "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.667409705657599*^9, 3.6674097233494396`*^9}, {
   3.667409871011553*^9, 3.6674099652625437`*^9}, 3.66752658555437*^9, {
   3.6675267818306713`*^9, 3.667526787508259*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6675265881218743`*^9, {3.6675267848307176`*^9, 3.667526787960766*^9}, 
   3.6675268820222387`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["References ", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
   3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
   3.6674075351295023`*^9}, 3.667408813111599*^9, {3.667408956448363*^9, 
   3.6674089769945383`*^9}, {3.6675260337733235`*^9, 3.6675260357883544`*^9}}],

Cell["\<\
1) J. Gasser and M.E. Sainio, Eur. Phys. J. C. 6 (1999) 297 [hep-ph/9803251]

2) G. Amoros, J. Bijnens and P. Talavera, Nucl. Phys. B 568 (2000) 319 \
[hep-ph/9907264]

3) F.A. Berends, A.I. Davydychev and N.I. Ussyukina, Phys. Lett. B 426 (1998) \
95 [hep-ph/9712209]\
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.667434504375306*^9, 3.66743452937569*^9}, {3.667434564133724*^9, 
   3.6674345738963737`*^9}, {3.6674347332658224`*^9, 3.667434771616411*^9}, {
   3.667526042790962*^9, 3.6675260493585625`*^9}, {3.66752609835089*^9, 
   3.667526217372769*^9}, {3.667526298546034*^9, 3.667526341761698*^9}, {
   3.667526394042514*^9, 3.667526463850098*^9}, {3.6675268957374487`*^9, 
   3.6675268968099656`*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 521, 15, 99, "Title"],
Cell[1103, 39, 698, 19, 54, "Text"],
Cell[CellGroupData[{
Cell[1826, 62, 216, 3, 88, "Section"],
Cell[2045, 67, 290, 5, 30, "Text"],
Cell[2338, 74, 1931, 57, 59, "Input"],
Cell[4272, 133, 447, 9, 30, "Text"],
Cell[4722, 144, 3600, 105, 85, "Input"],
Cell[8325, 251, 299, 6, 49, "Text"],
Cell[8627, 259, 1954, 57, 130, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10618, 321, 213, 3, 58, "Section"],
Cell[10834, 326, 685, 17, 32, "Text"],
Cell[CellGroupData[{
Cell[11544, 347, 191, 4, 37, "Subsection"],
Cell[CellGroupData[{
Cell[11760, 355, 871, 20, 40, "Input"],
Cell[12634, 377, 1724, 42, 60, "Output"]
}, Open  ]],
Cell[14373, 422, 518, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[14916, 434, 1322, 33, 59, "Input"],
Cell[16241, 469, 1670, 41, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17948, 515, 487, 13, 40, "Input"],
Cell[18438, 530, 363, 5, 40, "Output"]
}, Open  ]],
Cell[18816, 538, 183, 2, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[19036, 545, 93, 1, 37, "Subsection"],
Cell[CellGroupData[{
Cell[19154, 550, 1085, 21, 40, "Input"],
Cell[20242, 573, 3313, 89, 133, "Output"]
}, Open  ]],
Cell[23570, 665, 259, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[23854, 672, 1592, 44, 61, "Input"],
Cell[25449, 718, 2861, 83, 133, "Output"]
}, Open  ]],
Cell[28325, 804, 241, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[28591, 813, 165, 3, 40, "Input"],
Cell[28759, 818, 175, 3, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28983, 827, 212, 5, 37, "Subsection"],
Cell[CellGroupData[{
Cell[29220, 836, 876, 19, 40, "Input"],
Cell[30099, 857, 860, 14, 56, "Output"]
}, Open  ]],
Cell[30974, 874, 567, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[31566, 887, 2065, 54, 65, "Input"],
Cell[33634, 943, 884, 13, 56, "Output"]
}, Open  ]],
Cell[34533, 959, 240, 3, 30, "Text"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34822, 968, 286, 4, 58, "Section"],
Cell[35111, 974, 810, 14, 70, "Text"],
Cell[35924, 990, 1379, 42, 40, "Input"],
Cell[37306, 1034, 830, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[38161, 1051, 839, 17, 40, "Input"],
Cell[39003, 1070, 756, 16, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39796, 1091, 833, 24, 40, "Input"],
Cell[40632, 1117, 677, 14, 64, "Output"]
}, Open  ]],
Cell[41324, 1134, 657, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[42006, 1148, 284, 5, 40, "Input"],
Cell[42293, 1155, 293, 7, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42635, 1168, 328, 4, 58, "Section"],
Cell[42966, 1174, 1136, 20, 106, "Text"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/OneMassMB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     60149,       1828]
NotebookOptionsPosition[     55437,       1670]
NotebookOutlinePosition[     55919,       1688]
CellTagsIndexPosition[     55876,       1685]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One Mass Configuration using MB Tools", "Title",
 CellChangeTimes->{{3.6352968334581165`*^9, 3.635296872785785*^9}, {
  3.658030084152396*^9, 3.6580301123564463`*^9}, {3.6582438258720474`*^9, 
  3.6582438547560883`*^9}}],

Cell["\<\
In this notebook is demonstrated the evaluation of the results of Section 6.1 \
of the paper.  \
\>", "Text",
 CellChangeTimes->{{3.667529947490635*^9, 3.667529951038838*^9}, {
  3.667530035146477*^9, 3.6675300889280396`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Derivation of the Mellin-Barnes Representation\
\>", "Section",
 CellChangeTimes->{{3.635296931769489*^9, 3.6352969478063173`*^9}, {
  3.667527398714198*^9, 3.6675274501389894`*^9}}],

Cell[CellGroupData[{

Cell["Loading the Packages ", "Subsection",
 CellChangeTimes->{{3.635296971767959*^9, 3.6352969724075603`*^9}, {
  3.6352970546041045`*^9, 3.6352970810149508`*^9}, {3.6675275169975166`*^9, 
  3.667527522822106*^9}}],

Cell["\<\
Assuming that the packages AMBRE.m, MB.m and MBresolve.m are located in the \
folder \[OpenCurlyDoubleQuote]/home/user/MBTools/\[CloseCurlyDoubleQuote], we \
load the packages by use of the following commands.\
\>", "Text",
 CellChangeTimes->{{3.6352970838697557`*^9, 3.6352972785892982`*^9}, {
   3.635297312113757*^9, 3.6352975412297597`*^9}, {3.63529764961875*^9, 
   3.635297739911709*^9}, {3.6578433098387647`*^9, 3.657843419333027*^9}, 
   3.6675269523228283`*^9, {3.6675275104399157`*^9, 3.667527609511941*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</home/user/MBTools/\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "MBresolve.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "MB.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "AMBRE.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "barnesroutines.m"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.635297750160927*^9, {3.6352993441604743`*^9, 3.6352993580322676`*^9}, 
   3.635299388609017*^9, 3.6580301466084976`*^9, {3.658244061531499*^9, 
   3.658244104368561*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.6352970838697557`*^9, 3.6352972785892982`*^9}, {
   3.635297312113757*^9, 3.6352975412297597`*^9}, {3.63529764961875*^9, 
   3.635297739911709*^9}, {3.6578433098387647`*^9, 3.657843419333027*^9}, 
   3.6675269523228283`*^9, {3.6675275104399157`*^9, 3.667527624230667*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Input of the parameters", "Subsection",
 CellChangeTimes->{{3.635296971767959*^9, 3.6352969724075603`*^9}, {
   3.6352970546041045`*^9, 3.6352970810149508`*^9}, 3.6675276159905405`*^9}],

Cell[TextData[{
 "In the input to AMBRE, PR[l,m,n] stands for a propogator of the form ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], "n"]], TraditionalForm]]],
 " \n\nFullintegral [{X},{PR[l,m,n]*PR[k,M,r]},{k,l}] stands for the integral \
\[Integral]",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "^", "d"}], ")"}], "l"}]}], 
    RowBox[{"(", 
     SuperscriptBox["i\[Pi]", 
      RowBox[{"d", "/", "2"}]], ")"}]], TraditionalForm]]],
 "  ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "^", "d"}], ")"}], "k"}]}], 
    RowBox[{"(", 
     SuperscriptBox["i\[Pi]", 
      RowBox[{"d", "/", "2"}]], ")"}]], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   FractionBox["X", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}], "n"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["M", "2"]}], ")"}], "r"]}]], TraditionalForm]]],
 " with the k integration being done first, flipping the order in the \
brackets changes this order of integration.\n\nThus, in this form, the sunset \
with equal mass is written as \
Fullintegral[{1},{PR[l,M,1]*PR[k-l,M,1]*PR[p-k,M,1]},{k,l}]\n\nWe set the \
value of external momentum to M^2 using the command - \
invariants={p^2\[Rule]M^2}"
}], "Text",
 CellChangeTimes->{{3.6352970838697557`*^9, 3.6352972785892982`*^9}, {
   3.635297312113757*^9, 3.6352975412297597`*^9}, {3.63529764961875*^9, 
   3.635297739911709*^9}, {3.6578433098387647`*^9, 3.657843419333027*^9}, 
   3.6675269523228283`*^9, {3.6675274724543324`*^9, 3.6675274929671474`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invariants", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", 
     RowBox[{"M", "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fullintegral", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PR", "[", 
       RowBox[{"l", ",", "M", ",", "1"}], "]"}], "*", 
      RowBox[{"PR", "[", 
       RowBox[{
        RowBox[{"k", "-", "l"}], ",", "M", ",", "1"}], "]"}], "*", 
      RowBox[{"PR", "[", 
       RowBox[{
        RowBox[{"p", "-", "k"}], ",", "M", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "l"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntPart", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubLoop", "[", "integral", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntPart", "[", "2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mbrep", "=", 
   RowBox[{"SubLoop", "[", "integral", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.635297756650538*^9, 3.635297810143032*^9}}],

Cell["\<\

The command IntPart and SubLoop are used to direct AMBRE to do the 2 loop \
integral loop by loop. Mbrep is the representation derived once both the both \
loops have been done. \
\>", "Text",
 CellChangeTimes->{{3.6352978497983017`*^9, 3.6352979117148104`*^9}, 
   3.66752763157578*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Extracting the d->4 expansion using MB.m and MBresolve.m\
\>", "Section",
 CellChangeTimes->{{3.635297960433696*^9, 3.6352979700121126`*^9}, {
  3.6352986124694953`*^9, 3.63529861447761*^9}, {3.635298647460497*^9, 
  3.6352986702748013`*^9}, {3.6352987049407845`*^9, 3.635298715053363*^9}, {
  3.667527661229744*^9, 3.6675276771229944`*^9}}],

Cell["\<\
We first use the First Barnes Lemma to eliminate z2 from the representation.\
\>", "Text",
 CellChangeTimes->{{3.635298718868581*^9, 3.63529876521094*^9}, {
  3.667527689699691*^9, 3.667527698806833*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mbrep2", "=", 
  RowBox[{"BarnesLemma", "[", 
   RowBox[{"Mbrep", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.635298784352174*^9, 3.6352987923237877`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6352987955529933`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6352987955529933`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "argrx"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\(ReplaceAll\\)\[NoBreak] called with \[NoBreak]\\!\
\\(0\\)\[NoBreak] arguments; \[NoBreak]\\!\\(2\\)\[NoBreak] arguments are \
expected. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/ReplaceAll\\\", ButtonNote -> \
\\\"ReplaceAll::argrx\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6352987955529933`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6352987955529933`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(ReplaceAll :: \
reps\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.635298795568593*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "argr"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\(ReplaceAll\\)\[NoBreak] called with 1 argument; \
\[NoBreak]\\!\\(2\\)\[NoBreak] arguments are expected. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/ReplaceAll\\\", ButtonNote -> \
\\\"ReplaceAll::argr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.635298795568593*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\">> Barnes 1st Lemma will be checked for: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"zz2", ",", 
     RowBox[{"z1", " ", "z2"}], ",", "zz1", ",", "z2", ",", "z1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" <<\\n   Starting with dim=\"\>", 
   "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" representation...\"\>"}],
  SequenceForm[
  ">> Barnes 1st Lemma will be checked for: ", {$CellContext`zz2, \
$CellContext`z1 $CellContext`z2, $CellContext`zz1, $CellContext`z2, \
$CellContext`z1}, " <<\n   Starting with dim=", 5, " representation..."],
  Editable->False]], "Print",
 CellChangeTimes->{3.635298795568593*^9}],

Cell["\<\

1. Checking zz2
2. Checking z1 z2
3. Checking zz1
4. Checking z2...Barnes Lemma was applied.
5. Checking z1\
\>", "Print",
 CellChangeTimes->{3.635298795568593*^9}],

Cell[BoxData["\<\">> Representation after 1st Barnes Lemma:  <<\"\>"], "Print",
 CellChangeTimes->{3.635298795568593*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    StyleBox["\<\"   1st Barnes Lemma was applied for: \"\>",
     FontColor->RGBColor[1, 0, 0]],
    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], "\[InvisibleSpace]", 
   RowBox[{"{", "z2", "}"}], 
   "\[InvisibleSpace]", "\<\"\\n   Obtained representation has: dim=\"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm[
   StyleForm[
   "   1st Barnes Lemma was applied for: ", FontColor -> 
    RGBColor[1, 0, 0]], {$CellContext`z2}, 
   "\n   Obtained representation has: dim=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.635298795568593*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["M", "2"], ")"}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "eps"}], "-", 
       RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "-", "z1"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "+", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "eps"}], "+", "z1"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "eps"}], "-", 
       RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "eps"}], "-", "z1"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.635298795568593*^9}]
}, Open  ]],

Cell["\<\
We now use the command MBresolve to resolve the singularities. We then expand \
it around eps -> 0 using the command MBexpand. Note that AMBRE uses \
d=4-2*eps. \
\>", "Text",
 CellChangeTimes->{{3.6352988593571053`*^9, 3.635298871571927*^9}, {
  3.6352989315072317`*^9, 3.6352989387924447`*^9}, {3.6352990345463295`*^9, 
  3.635299117145054*^9}, {3.635299166905336*^9, 3.635299168041401*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mbrep3", "=", 
  RowBox[{
   RowBox[{"MBresolve", "[", 
    RowBox[{"Mbrep2", ",", "eps"}], "]"}], "//", "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.63529926802512*^9, 3.6352992897693634`*^9}}],

Cell["\<\
CREATING RESIDUES LIST..........0.057 seconds
EVALUATING RESIDUES..........0.007 seconds\
\>", "Print",
 CellChangeTimes->{
  3.63529929321356*^9, {3.6352993383911448`*^9, 3.6352993938313155`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["M", "2"], ")"}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "eps", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "eps"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "eps"}], "]"}]}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", "eps"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "eps"}]}], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{"Gamma", "[", "eps", "]"}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "eps"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "eps"}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "eps"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["M", "2"], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}]}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "eps"}], "-", 
           RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "eps", "-", "z1"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"eps", "+", "z1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "eps"}], "+", "z1"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", "eps"}], "-", "z1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eps", "+", "z1"}], ")"}]}], "]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", "0.8580599153238211`"}], "}"}]}], "}"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.635299293320566*^9, {3.6352993384621487`*^9, 3.6352993939063196`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBrep4", "=", 
  RowBox[{
   RowBox[{"MBexpand", "[", 
    RowBox[{"Mbrep3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.6352993077563925`*^9, 3.635299332849828*^9}, 
   3.6352993992246237`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["eps", "2"]}]], 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"102", "-", 
            RowBox[{"72", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"201", "-", 
            RowBox[{"204", " ", "EulerGamma"}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "eps", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "+", 
               RowBox[{"12", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["M", "2"], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            SuperscriptBox["M", "2"], "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "z1"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "z1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", "z1", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "z1"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", "0.8580599153238211`"}], "}"}]}], "}"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.635299333540867*^9, 3.6352994005657005`*^9}}]
}, Open  ]],

Cell["\<\
To get the d->4 expansion, we have to add up the contributions from each of \
these 2 MB int objects. The first term needs no further analysis and can be \
easily rewritten as a Laurent series at eps = 0.\
\>", "Text",
 CellChangeTimes->{{3.635299474734943*^9, 3.6352995950138226`*^9}, 
   3.6353025821211853`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Term1", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["eps", "2"]}]], 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{"102", "-", 
          RowBox[{"72", " ", "EulerGamma"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"201", "-", 
          RowBox[{"204", " ", "EulerGamma"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["EulerGamma", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "eps", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"12", " ", "EulerGamma"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["M", "2"], "]"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["eps", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          SuperscriptBox["M", "2"], "]"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.635299603855328*^9, 3.6352996207672954`*^9}, 
   3.635299780576436*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["eps", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"102", "-", 
       RowBox[{"72", " ", "EulerGamma"}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["M", "2"], "]"}]}]}], ")"}]}], 
    RowBox[{"24", " ", "eps"}]], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"201", "-", 
      RowBox[{"204", " ", "EulerGamma"}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["EulerGamma", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"204", " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["M", "2"], "]"}]}], "+", 
      RowBox[{"144", " ", "EulerGamma", " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["M", "2"], "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["M", "2"], "]"}], "2"]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   Rational[3, 2] $CellContext`M^2, 
    Rational[1, 24] $CellContext`M^2 (102 - 72 EulerGamma - 72 
     Log[$CellContext`M^2]), 
    Rational[1, 24] $CellContext`M^2 (201 - 204 EulerGamma + 72 EulerGamma^2 + 
     14 Pi^2 - 204 Log[$CellContext`M^2] + 
     144 EulerGamma Log[$CellContext`M^2] + 72 Log[$CellContext`M^2]^2)}, -2, 
   1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6352996218033547`*^9, 3.635299782624553*^9, 
  3.667527820202736*^9}]
}, Open  ]],

Cell["\<\
To analyse the second term, we have to do the contour integration along the \
line parallel to imaginary axis, passing through z1 = 0.85806. We do this \
integration by closing the contour to the left and picking up the residues \
enclosed. 

The residue at z1 = -n , n = 1,2,3... is given by \
\>", "Text",
 CellChangeTimes->{{3.6352997940292053`*^9, 3.6352998002445607`*^9}, {
   3.63529992192352*^9, 3.6353000139947867`*^9}, {3.635300055851181*^9, 
   3.6353000824107*^9}, 3.6675279576723857`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res1", "=", 
  RowBox[{"2", "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}], ")"}], "+", 
      RowBox[{"1", "/", "n"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "*", 
   RowBox[{"M", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.635300092451274*^9, 3.635300124213091*^9}, {
  3.6353004498747177`*^9, 3.6353004523058567`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["M", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "n"], "+", 
     FractionBox["1", 
      RowBox[{"1", "+", "n"}]], "+", 
     FractionBox["1", 
      RowBox[{"2", "+", "n"}]]}], ")"}]}], 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.6353002100109982`*^9, 3.635300453845945*^9, 
  3.6675278234921446`*^9}]
}, Open  ]],

Cell["\<\
We sum this up from n = 1 to \[Infinity]  to get \
\>", "Text",
 CellChangeTimes->{{3.6353001337946386`*^9, 3.635300151209635*^9}, {
  3.635300455198022*^9, 3.6353004583922048`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Term2", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{"res1", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.635300165018425*^9, 3.635300177787155*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["M", "2"]}], "4"]], "Output",
 CellChangeTimes->{3.6353002173304167`*^9, 3.635300459916292*^9, 
  3.6675278257541485`*^9}]
}, Open  ]],

Cell["The residue at n = 0, is ", "Text",
 CellChangeTimes->{{3.6353002270019703`*^9, 3.6353002354894557`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Term3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "4"]}], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}], "*", 
   RowBox[{"M", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.63530022105363*^9, 3.635300248770215*^9}, {
  3.635300443884375*^9, 3.635300471083931*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["M", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6353004722149954`*^9, 3.66752782683055*^9}]
}, Open  ]],

Cell["Hence, the eps -> 0 expansion is given by ", "Text",
 CellChangeTimes->{{3.635300495239312*^9, 3.6353005153159447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Result", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Term1", "+", "Term2", "+", "Term3"}], "//", "FullSimplify"}], "//",
    "Normal"}]}]], "Input",
 CellChangeTimes->{{3.635300527485962*^9, 3.635300557906004*^9}, {
  3.6353012864755125`*^9, 3.6353012934749126`*^9}, {3.6675291198724566`*^9, 
  3.667529120172457*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["M", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["eps", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", 
      RowBox[{"12", " ", "EulerGamma"}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["M", "2"], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", "eps"}]], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["M", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"59", "+", 
     RowBox[{"4", " ", "EulerGamma", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17"}], "+", 
        RowBox[{"6", " ", "EulerGamma"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["M", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17"}], "+", 
        RowBox[{"12", " ", "EulerGamma"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["M", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.635300544125985*^9, 3.635300558986006*^9}, {
   3.6353012880376015`*^9, 3.6353012941179495`*^9}, 3.6675278291861544`*^9, 
   3.6675291220749598`*^9}]
}, Open  ]],

Cell[TextData[{
 "We write the answer in a more convienient form by dividing by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"Gamma", "[", "eps", "]"}], "2"], TraditionalForm]]],
 ". This not only captures the divergent pieces but also eliminates the \
EulerGamma factors. We also make a couple of notation substitutions for later \
ease of comparison."
}], "Text",
 CellChangeTimes->{{3.6353005941860547`*^9, 3.635300655426141*^9}, {
  3.6353014069684334`*^9, 3.6353014464384885`*^9}, {3.638514090835916*^9, 
  3.6385142089281235`*^9}, {3.6675290959099197`*^9, 3.6675291157449503`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Result2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"result", "/", 
        RowBox[{
         RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "Normal"}],
     ")"}], " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eps", "\[Rule]", "\[Epsilon]"}], ",", 
     RowBox[{"M", "\[Rule]", "m"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.635300663346152*^9, 3.635300691606191*^9}, {
   3.635300750816274*^9, 3.6353008947164755`*^9}, {3.63530109475743*^9, 
   3.6353011554248857`*^9}, {3.6353012456911793`*^9, 
   3.6353012611630645`*^9}, {3.635301312258301*^9, 3.635301381858398*^9}, 
   3.63530146161851*^9, {3.667529071029882*^9, 3.6675290899524107`*^9}, {
   3.667529123384962*^9, 3.667529123594962*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], "2"], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["m", "2"]}], "4"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["m", "2"]}], "8"], "-", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["m", "2"], "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.635301374648388*^9, 3.6353013828683996`*^9}, 
   3.635301458388505*^9, 3.667527833704562*^9, {3.6675290775398912`*^9, 
   3.6675290906649113`*^9}, 3.6675291239549627`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Comparison with Published Results\
\>", "Section",
 CellChangeTimes->{{3.64579388751699*^9, 3.6457939213179235`*^9}, {
  3.6674559812935667`*^9, 3.6674559901387825`*^9}, {3.667529899213874*^9, 
  3.6675299004499445`*^9}}],

Cell[CellGroupData[{

Cell["Berends expression", "Subsection",
 CellChangeTimes->{{3.6457942985464993`*^9, 3.645794303009755*^9}}],

Cell["\<\
Eq.(27) of Ref.(1) gives the one mass scale result:\
\>", "Text",
 CellChangeTimes->{
  3.64579430660196*^9, 3.6675269845933237`*^9, {3.667527131787591*^9, 
   3.6675271697571783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Berends", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"4", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]]], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Epsilon]"}], "]"}], "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "\[Epsilon]"}]}], ")"}]}]], " ", 
     SuperscriptBox["m", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", "*", "\[Epsilon]"}]}], ")"}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", 
         RowBox[{"2", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
       FractionBox["1", 
        RowBox[{"4", "\[Epsilon]"}]], "+", 
       FractionBox["19", "8"]}], ")"}]}], " ", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6457943109202075`*^9, 3.6457943177705994`*^9}, {
   3.6457945037072344`*^9, 3.645794653097779*^9}, 3.6457951196224623`*^9, 
   3.645795352749797*^9, {3.6457962887593336`*^9, 3.6457962900144053`*^9}, {
   3.645832517295722*^9, 3.6458325289021425`*^9}, {3.6675272025676823`*^9, 
   3.6675273107468433`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", 
      RowBox[{"12", " ", "EulerGamma"}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"Log", "[", "m", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2048", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "59"}], " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"68", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"136", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"96", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
     RowBox[{"48", " ", "EulerGamma", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.645794675191043*^9, 3.6457951204235086`*^9, 3.6457953533428307`*^9, 
   3.645796291205473*^9, 3.6458325295573435`*^9, {3.667527306954285*^9, 
   3.667527311229351*^9}}]
}, Open  ]],

Cell[TextData[{
 "To ease comparison, we write the express this in a succinct form by pulling \
out a factor of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    RowBox[{
     SuperscriptBox["\[CapitalGamma]", "2"], "(", "\[Epsilon]", ")"}]}], 
   TraditionalForm]]],
 " (4 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"\[Pi]", ")"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", "\[Epsilon]"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6457949941802874`*^9, 3.6457950339515624`*^9}, {
  3.645795625081373*^9, 3.645795627560515*^9}, {3.64579630111604*^9, 
  3.6457963037101884`*^9}, {3.645832546764174*^9, 3.645832546764174*^9}, {
  3.667528941027684*^9, 3.667528994012766*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Berends2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "*", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"]}]]}], "Berends"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
    "Normal"}]}]], "Input",
 CellChangeTimes->{{3.645794987327896*^9, 3.645794988485962*^9}, {
   3.6457950370057373`*^9, 3.6457951011974087`*^9}, 3.6457956038901615`*^9, {
   3.6457956837777305`*^9, 3.645795767009491*^9}, {3.645796309429516*^9, 
   3.6457963334938917`*^9}, {3.6457963838377714`*^9, 
   3.6457964074611225`*^9}, {3.645832552208584*^9, 3.64583255598379*^9}, {
   3.667528829969*^9, 3.667528908770136*^9}, 3.667529000527775*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], "2"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"17", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"59", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"136", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6457957365267477`*^9, 3.645795767880541*^9, {3.645796329159644*^9, 
   3.6457963376241283`*^9}, {3.6457963843438005`*^9, 3.645796408215166*^9}, 
   3.645832557512593*^9, {3.6675288336065054`*^9, 3.667528854450544*^9}, 
   3.667528909310137*^9, {3.667528996232769*^9, 3.6675290023977776`*^9}}]
}, Open  ]],

Cell["\<\
We see that the two are equivalent.\
\>", "Text",
 CellChangeTimes->{{3.6457956400002265`*^9, 3.645795649943795*^9}, {
  3.6457957445392056`*^9, 3.6457957723667974`*^9}, {3.645796344419517*^9, 
  3.645796346467634*^9}, {3.6458325609133987`*^9, 3.6458325629726024`*^9}, {
  3.667529176902546*^9, 3.667529183552555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Result2", "-", "Berends2"}], " ", "/.", " ", 
   RowBox[{
    RowBox[{"Log", "[", 
     SuperscriptBox["m", "2"], "]"}], "\[Rule]", 
    RowBox[{"2", 
     RowBox[{"Log", "[", "m", "]"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6457956077083797`*^9, 3.645795608369417*^9}, {
   3.645795652352933*^9, 3.645795660793416*^9}, {3.645796366908803*^9, 
   3.6457963732841682`*^9}, 3.667529174852543*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6457956614404526`*^9, {3.645795748954458*^9, 3.645795778227133*^9}, {
   3.6457963477097054`*^9, 3.6457963736841908`*^9}, 3.645832565624607*^9, 
   3.667529187182561*^9}]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{
  3.64579430660196*^9, 3.6675269845933237`*^9, {3.667527131787591*^9, 
   3.6675271697571783`*^9}, {3.6675292748306274`*^9, 3.667529283701111*^9}, 
   3.667529889766333*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Gasser-Sainio", "Subsection",
 CellChangeTimes->{{3.6457953114664354`*^9, 3.6457953360578423`*^9}}],

Cell["\<\
Eq.(13) of Ref.(2) gives the one mass scale result as:\
\>", "Text",
 CellChangeTimes->{
  3.64579430660196*^9, 3.6675269845933237`*^9, {3.667527131787591*^9, 
   3.6675271697571783`*^9}, {3.6675292748306274`*^9, 3.667529283701111*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GS", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "^", "2"}]}], "*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "+", 
     RowBox[{"17", "*", 
      RowBox[{"\[Epsilon]", "/", "4"}]}], "+", 
     RowBox[{"59", "*", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "2"}], "/", "8"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.645795339292027*^9, 3.645795347899519*^9}, {
   3.6457954181875396`*^9, 3.645795471499589*^9}, {3.6457955880592556`*^9, 
   3.6457955950346546`*^9}, 3.6457957864016*^9, {3.645796257789562*^9, 
   3.6457962755415773`*^9}, 3.6458325761858253`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["3", "2"], "+", 
    FractionBox[
     RowBox[{"17", " ", "\[Epsilon]"}], "4"], "+", 
    FractionBox[
     RowBox[{"59", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "8"]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.6675292939716983`*^9}]
}, Open  ]],

Cell[TextData[{
 "Removing a factor of (4 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"\[Pi]", ")"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", "\[Epsilon]"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for ease of comparison as before, we have:"
}], "Text",
 CellChangeTimes->{
  3.64579430660196*^9, 3.6675269845933237`*^9, {3.667527131787591*^9, 
   3.6675271697571783`*^9}, {3.6675292748306274`*^9, 3.667529283701111*^9}, {
   3.6675293242573895`*^9, 3.6675293664167986`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GS2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "*", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"]}]]}], "GS"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
    "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6675293705720367`*^9, 3.667529389832125*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], "+", 
  FractionBox[
   RowBox[{"17", " ", "\[Epsilon]"}], "4"], "+", 
  FractionBox[
   RowBox[{"59", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{3.667529390683174*^9}]
}, Open  ]],

Cell[TextData[{
 "Which is the same as the result we derived after setting mRemoving a factor \
of (4 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"\[Pi]", ")"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", "\[Epsilon]"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for ease of comparison as before, we have:"
}], "Text",
 CellChangeTimes->{
  3.64579430660196*^9, 3.6675269845933237`*^9, {3.667527131787591*^9, 
   3.6675271697571783`*^9}, {3.6675292748306274`*^9, 3.667529283701111*^9}, {
   3.6675293242573895`*^9, 3.6675293664167986`*^9}, {3.6675294301984224`*^9, 
   3.667529441422063*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Result2", "-", "GS2"}], " ", "/.", " ", 
  RowBox[{"m", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.6675293036852307`*^9, 3.66752930437127*^9}, {
  3.667529406636078*^9, 3.6675294204378643`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.667529307630457*^9, {3.6675293939173555`*^9, 3.6675294207678833`*^9}, 
   3.6675295126877656`*^9}]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.6457957974952345`*^9, 3.645795826991922*^9}, 
   3.6675295212052526`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["TARCER", "Subsection",
 CellChangeTimes->{{3.64579583465536*^9, 3.6457958356624174`*^9}}],

Cell["\<\
Using the package Tarcer [3], we get the following expression:\
\>", "Text",
 CellChangeTimes->{{3.645796140852874*^9, 3.645796157804843*^9}, {
  3.6675297576637774`*^9, 3.6675297944328804`*^9}, {3.667529866893025*^9, 
  3.667529873924427*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tarcer", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]", "*", "EulerGamma"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["m", "2"], ")"}], 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
      SuperscriptBox["\[Pi]", "4"]], "*", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"24", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"59", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}], ")"}]}], " ", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   " ", "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.645796080053396*^9, 3.645796081790496*^9}, {
  3.6457961592409253`*^9, 3.6457961624581094`*^9}, {3.6457964283843193`*^9, 
  3.6457964495935326`*^9}, {3.645832692826437*^9, 3.645832697569709*^9}, {
  3.6458327561651773`*^9, 3.6458327663363953`*^9}, {3.667529542467469*^9, 
  3.6675295757263713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "17"}], " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"12", " ", "EulerGamma", " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["m", "2"], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["EulerGamma", "2"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["m", "2"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "EulerGamma", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["m", "2"], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"34", "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"59", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"68", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], ")"}]}]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.645796419959838*^9, 3.6457964514006357`*^9, 3.6458326989977903`*^9, 
   3.6458327674751973`*^9, {3.6675295402003393`*^9, 3.6675295762334003`*^9}}]
}, Open  ]],

Cell[TextData[{
 "Once again we write in a succinct form by pulling out factors of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", "2"], "(", "\[Epsilon]", ")"}], 
   TraditionalForm]]],
 " and ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]]], "Text",
  CellChangeTimes->{{3.6458327056601715`*^9, 3.6458327072202606`*^9}}]
}], "Text",
 CellChangeTimes->{{3.645796478946212*^9, 3.6457964970922494`*^9}, 
   3.6458327106714582`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tarcer2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["Tarcer", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "*", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"]}]]}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
    "Normal"}]}]], "Input",
 CellChangeTimes->{{3.645796467647565*^9, 3.6457964681475935`*^9}, {
   3.6457965035646195`*^9, 3.645796512596136*^9}, {3.645832724984277*^9, 
   3.64583273151165*^9}, {3.645832821373292*^9, 3.645832825413699*^9}, 
   3.6675296336196823`*^9, {3.667529679158287*^9, 3.6675296847476068`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], "2"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"17", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"59", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["m", "2"], "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6457965160723352`*^9, {3.6458327266113696`*^9, 3.645832732710718*^9}, 
   3.6458327695188007`*^9, 3.6458328262405005`*^9, 3.6675295816677113`*^9, 
   3.667529634084709*^9, 3.667529686793724*^9}]
}, Open  ]],

Cell["\<\
Comparing with our result, we get:\
\>", "Text",
 CellChangeTimes->{{3.64579655620163*^9, 3.6457965642500906`*^9}, {
  3.6458327353638706`*^9, 3.6458327376479445`*^9}, {3.6458327725920057`*^9, 
  3.6458327762268124`*^9}, {3.6458328286117043`*^9, 3.6458328308893085`*^9}, {
  3.6675295830687914`*^9, 3.667529584727886*^9}, {3.667529688574826*^9, 
  3.667529738730695*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tarcer2", "-", "Result2"}], " ", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.667529655985962*^9, 3.6675296591451426`*^9}, {
  3.6675297195775995`*^9, 3.667529725672948*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.667529659553166*^9, 3.6675296912269773`*^9, {3.667529722833785*^9, 
   3.667529726050969*^9}}]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{3.645827094678247*^9, 3.645827129743615*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["References ", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
   3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
   3.6674075351295023`*^9}, 3.667408813111599*^9, {3.667408956448363*^9, 
   3.6674089769945383`*^9}, {3.6675260337733235`*^9, 3.6675260357883544`*^9}}],

Cell["\<\
1) F.A. Berends, A.I. Davydychev and N.I. Ussyukina, Phys. Lett. B 426 (1998) \
95 [hep-ph/9712209]

2) J. Gasser and M.E. Sainio, Eur. Phys. J. C. 6 (1999) 297 [hep-ph/9803251]

3) R. Mertig and R. Scharf, Comput. Phys. Commun. 111 (1998) 265 \
[hep-ph/9801383]\[LineSeparator]\
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.667434504375306*^9, 3.66743452937569*^9}, {3.667434564133724*^9, 
   3.6674345738963737`*^9}, {3.6674347332658224`*^9, 3.667434771616411*^9}, {
   3.667526042790962*^9, 3.6675260493585625`*^9}, {3.66752609835089*^9, 
   3.667526217372769*^9}, {3.667526298546034*^9, 3.667526341761698*^9}, {
   3.667526394042514*^9, 3.667526463850098*^9}, {3.6675268957374487`*^9, 
   3.6675268968099656`*^9}, {3.6675273622541375`*^9, 3.667527370151759*^9}, {
   3.667529744016997*^9, 3.6675297496223173`*^9}, {3.6675298037444134`*^9, 
   3.6675298620887504`*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 226, 3, 99, "Title"],
Cell[808, 27, 236, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[1069, 36, 192, 4, 88, "Section"],
Cell[CellGroupData[{
Cell[1286, 44, 215, 3, 37, "Subsection"],
Cell[1504, 49, 528, 8, 30, "Text"],
Cell[2035, 59, 599, 15, 121, "Input"],
Cell[2637, 76, 311, 4, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[2985, 85, 191, 2, 37, "Subsection"],
Cell[3179, 89, 1934, 57, 195, "Text"],
Cell[5116, 148, 1135, 32, 141, "Input"],
Cell[6254, 182, 298, 7, 49, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[6601, 195, 351, 6, 58, "Section"],
Cell[6955, 203, 214, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[7194, 211, 188, 4, 40, "Input"],
Cell[7385, 217, 516, 9, 21, "Message"],
Cell[7904, 228, 516, 9, 21, "Message"],
Cell[8423, 239, 519, 10, 21, "Message"],
Cell[8945, 251, 516, 9, 21, "Message"],
Cell[9464, 262, 520, 10, 21, "Message"],
Cell[9987, 274, 483, 9, 21, "Message"],
Cell[CellGroupData[{
Cell[10495, 287, 690, 15, 43, "Print"],
Cell[11188, 304, 175, 8, 103, "Print"],
Cell[11366, 314, 121, 1, 23, "Print"],
Cell[11490, 317, 618, 16, 43, "Print"]
}, Open  ]],
Cell[12123, 336, 1106, 34, 44, "Output"]
}, Open  ]],
Cell[13244, 373, 403, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[13672, 384, 220, 5, 40, "Input"],
Cell[13895, 391, 207, 5, 39, "Print"],
Cell[14105, 398, 3109, 93, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17251, 496, 325, 9, 40, "Input"],
Cell[17579, 507, 2733, 80, 87, "Output"]
}, Open  ]],
Cell[20327, 590, 324, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[20676, 600, 1494, 43, 135, "Input"],
Cell[22173, 645, 1848, 53, 63, "Output"]
}, Open  ]],
Cell[24036, 701, 510, 10, 87, "Text"],
Cell[CellGroupData[{
Cell[24571, 715, 739, 23, 40, "Input"],
Cell[25313, 740, 515, 17, 68, "Output"]
}, Open  ]],
Cell[25843, 760, 192, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[26060, 768, 247, 6, 40, "Input"],
Cell[26310, 776, 189, 5, 58, "Output"]
}, Open  ]],
Cell[26514, 784, 111, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[26650, 789, 365, 11, 59, "Input"],
Cell[27018, 802, 284, 9, 59, "Output"]
}, Open  ]],
Cell[27317, 814, 126, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[27468, 819, 340, 8, 40, "Input"],
Cell[27811, 829, 1363, 42, 63, "Output"]
}, Open  ]],
Cell[29189, 874, 602, 12, 51, "Text"],
Cell[CellGroupData[{
Cell[29816, 890, 900, 22, 40, "Input"],
Cell[30719, 914, 1121, 34, 59, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31889, 954, 231, 5, 58, "Section"],
Cell[CellGroupData[{
Cell[32145, 963, 108, 1, 37, "Subsection"],
Cell[32256, 966, 195, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[32476, 975, 1520, 44, 61, "Input"],
Cell[33999, 1021, 2436, 71, 84, "Output"]
}, Open  ]],
Cell[36450, 1095, 759, 22, 32, "Text"],
Cell[CellGroupData[{
Cell[37234, 1121, 1063, 27, 58, "Input"],
Cell[38300, 1150, 1146, 32, 58, "Output"]
}, Open  ]],
Cell[39461, 1185, 328, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[39814, 1195, 466, 11, 42, "Input"],
Cell[40283, 1208, 223, 4, 40, "Output"]
}, Open  ]],
Cell[40521, 1215, 210, 4, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[40768, 1224, 105, 1, 37, "Subsection"],
Cell[40876, 1227, 246, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[41147, 1236, 839, 23, 40, "Input"],
Cell[41989, 1261, 575, 19, 59, "Output"]
}, Open  ]],
Cell[42579, 1283, 533, 15, 32, "Text"],
Cell[CellGroupData[{
Cell[43137, 1302, 705, 22, 58, "Input"],
Cell[43845, 1326, 259, 8, 58, "Output"]
}, Open  ]],
Cell[44119, 1337, 645, 17, 32, "Text"],
Cell[CellGroupData[{
Cell[44789, 1358, 238, 5, 40, "Input"],
Cell[45030, 1365, 151, 3, 40, "Output"]
}, Open  ]],
Cell[45196, 1371, 112, 2, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[45345, 1378, 95, 1, 37, "Subsection"],
Cell[45443, 1381, 254, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[45722, 1390, 1950, 52, 67, "Input"],
Cell[47675, 1444, 2500, 76, 109, "Output"]
}, Open  ]],
Cell[50190, 1523, 589, 18, 33, "Text"],
Cell[CellGroupData[{
Cell[50804, 1545, 905, 24, 58, "Input"],
Cell[51712, 1571, 1135, 34, 58, "Output"]
}, Open  ]],
Cell[52862, 1608, 381, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[53268, 1619, 216, 4, 40, "Input"],
Cell[53487, 1625, 147, 3, 40, "Output"]
}, Open  ]],
Cell[53649, 1631, 80, 1, 30, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[53778, 1638, 328, 4, 58, "Section"],
Cell[54109, 1644, 1300, 22, 125, "Text"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/OneMassTarcer.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    165212,       5302]
NotebookOptionsPosition[    156811,       5022]
NotebookOutlinePosition[    157293,       5040]
CellTagsIndexPosition[    157250,       5037]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One Mass Configuration using Tarcer", "Title",
 CellChangeTimes->{{3.6362394805344563`*^9, 3.636239507101303*^9}, 
   3.63624136492455*^9, {3.6582438008180113`*^9, 3.6582438182080355`*^9}, {
   3.658243864226102*^9, 3.658243872416113*^9}}],

Cell["\<\
This section corresponds to Section 6.2 of the paper. Here, we demonstrate \
the reproduction of all the sunset integral related results given in Ref.(1) \
by use of the Tarcer [2] package. In particular, we reproduce the explicit \
results of Section 3 of Ref.(1), as well as the implicit results given by  \
the D(m,n) coefficients listed in Table 1 of Ref.(1).\
\>", "Text",
 CellChangeTimes->{{3.6675301612010803`*^9, 3.667530270520311*^9}, {
  3.667530953499208*^9, 3.6675310399718304`*^9}, {3.6675310796055865`*^9, 
  3.6675311130233116`*^9}, {3.667531143963986*^9, 3.6675311457002015`*^9}}],

Cell[CellGroupData[{

Cell["Tarcer", "Section",
 CellChangeTimes->{{3.636239511828111*^9, 3.6362395126393127`*^9}}],

Cell[CellGroupData[{

Cell["About Tarcer", "Subsection",
 CellChangeTimes->{{3.6362395217809286`*^9, 3.6362395234033318`*^9}}],

Cell[TextData[{
 "Tarcer is a ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " package written by R. Mertig and R. Scharf that automatizes the \
application of the recursion relations of Tarasov. It also includes the \
capability to do an expansion of the sunset integrals in say 4-\[Epsilon] \
dimensions in some special cases of sunsets."
}], "Text",
 CellChangeTimes->{{3.6362395262425365`*^9, 3.636239667531985*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Using Tarcer ", "Subsection",
 CellChangeTimes->{{3.6362397264688883`*^9, 3.6362397294640937`*^9}}],

Cell["\<\
We first load the Tarcer package, assumed to be located in the path \
\[OpenCurlyDoubleQuote]/home/user/TARCER\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.636239805780428*^9, 3.636239819820452*^9}, {
  3.667530286932234*^9, 3.667530307139003*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</home/user/TARCER\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "tarcer23.mx"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Comment", "=", "False"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "\"\<spell\>\""}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "\"\<spell1\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.636239836325281*^9, 3.636239848571303*^9}, {
  3.658243939979209*^9, 3.658244031921458*^9}}],

Cell[TextData[{
 "We then input our sunset integrals using the TFI notation used by the \
Tarcer package:\nTFI ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"d", ",", 
     SuperscriptBox["p", "2"]}]}], TraditionalForm]]],
 ",{u,v,r,s,t},{{n1,m1},{n2,m2},{n3,m3},{n4,m4},{n5,m5}}] stands for \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "d"]], 
    RowBox[{"\[Integral]", 
     RowBox[{"\[Integral]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " ", 
        SuperscriptBox["d", "d"], "l", "  ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["k", "2"], ")"}], "u"], 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["l", "2"], ")"}], "v"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p", ".", "k"}], ")"}], "r"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p", ".", "l"}], ")"}], "s"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", ".", "l"}], ")"}], "t"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "-", 
           SuperscriptBox["m1", "2"]}], ")"}], "n1"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "-", 
           SuperscriptBox["m2", "2"]}], ")"}], "n2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "p"}], ")"}], "2"], "-", 
           SuperscriptBox["m3", "2"]}], ")"}], "n3"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "p"}], ")"}], "2"], "-", 
           SuperscriptBox["m4", "2"]}], ")"}], "n4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], "2"], "-", 
           SuperscriptBox["m5", "2"]}], ")"}], "n5"]}]]}]}]}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6362399040606003`*^9, 3.636239939176262*^9}, {
  3.6362400577028666`*^9, 3.6362402533364115`*^9}, {3.636240286260868*^9, 
  3.636240582302588*^9}}],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"Note", ":", " ", 
   RowBox[{
    SuperscriptBox["p", "2"], "is", " ", "the", " ", "external", " ", 
    RowBox[{"momentum", ".", " "}]}]}], TraditionalForm]]]], "Text",
 CellChangeTimes->{{3.6362413178858595`*^9, 3.6362413352808547`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["The H integral", "Section",
 CellChangeTimes->{{3.636241677274825*^9, 3.63624167980997*^9}, 
   3.667456829417837*^9}],

Cell[TextData[{
 "The H integral is the scalar sunset integral: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]],
 ". Note: Since we will be comparing our results with Ref. (1), we will be \
using the notation therein. ",
 "We input this into Tarcer as follows:"
}], "Text",
 CellChangeTimes->{{3.6362416920176682`*^9, 3.636241747921811*^9}, {
  3.636241783591861*^9, 3.636241850821955*^9}, {3.636241956115588*^9, 
  3.636241956115588*^9}, {3.636242002848468*^9, 3.636242093141426*^9}, {
  3.6362459651810255`*^9, 3.6362460085385056`*^9}, {3.638149451013171*^9, 
  3.638149454523372*^9}, {3.6389536769530106`*^9, 3.6389536769530106`*^9}, {
  3.657844537433979*^9, 3.657844569010785*^9}, {3.667530319089917*^9, 
  3.6675303769618044`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hint", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "^", "d"}], "*", 
    RowBox[{"TFI", "[", 
     RowBox[{"d", ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"m", "^", "2"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.636242103687045*^9, 3.6362421412207108`*^9}, 
   3.6362460400793095`*^9, {3.6363691558302603`*^9, 3.6363691707561135`*^9}, {
   3.6389536856734257`*^9, 3.6389536872958283`*^9}, {3.657844590137994*^9, 
   3.6578446173745513`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")", " ", "0", "0", "0", "0", "0"}]],
   HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`m^2, {0, 0, 0, 0,
     0}, {{1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
     1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{
  3.6362422938645782`*^9, 3.636246042032421*^9, 3.6363361407720537`*^9, 
   3.636369177962526*^9, 3.638689177057428*^9, {3.6389536889650316`*^9, 
   3.6389537058130608`*^9}, {3.6578446392688036`*^9, 3.6578446565087895`*^9}, 
   3.657845851110117*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that this is a function of the external momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", 
     RowBox[{"2", " "}]], "=", " ", 
    RowBox[{"s", ".", " "}]}], TraditionalForm]]],
 "\n\nWe then use Tarcer functions such as Tarcer Recurse and Tarcer Expand \
to get an expansion for the integral in \[Omega] = (d-4)/2"
}], "Text",
 CellChangeTimes->{{3.6363709717313285`*^9, 3.636371016940208*^9}, {
  3.6675303895739293`*^9, 3.6675304228324165`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hrecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hint", "]"}]}]], "Input",
 CellChangeTimes->{{3.6362460503098946`*^9, 3.6362460517559776`*^9}, 
   3.6363360900251646`*^9, {3.636336150537671*^9, 3.636336152877675*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["J",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")"}]],
   HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`m^2, {{
     1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{{3.6363361427376575`*^9, 3.636336153298876*^9}, 
   3.636369179867635*^9, 3.6386891841848354`*^9, 3.6386897567385836`*^9, {
   3.6389536930366383`*^9, 3.6389537071702633`*^9}, {3.6578446421979713`*^9, 
   3.657844657724859*^9}, 3.6578458511561193`*^9}]
}, Open  ]],

Cell[TextData[{
 "Tarcer Recurse applies Tarasov\[CloseCurlyQuote]s relations to reduce the \
given sunset integral to a combination of master sunset integrals and 1 loop \
integrals. In our case, since the input is the simplest sunset, Tarcer \
Recurse only changes the notation.\n\nWe now apply Tarcer Expand to do a \
dimensional expansion in eps = (4-d)/2. We also make some notational \
substitutions since the Tarcer package uses the symbols ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "eps"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{
     RowBox[{"\[Gamma]", "(", 
      RowBox[{"d", "-", "4"}], ")"}], "/", "2", " "}]], TraditionalForm]]],
 " (i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "eps"], "=", " ", 
    SuperscriptBox["e", 
     RowBox[{
      RowBox[{"-", "\[Gamma]"}], "*", "eps"}]]}], TraditionalForm]]],
 ") and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Zeta]", "(", "2", ")"}], " "}], TraditionalForm]]],
 ", neither of which is recognised by ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.636336174327713*^9, 3.636336272498685*^9}, {
  3.636336545692537*^9, 3.636336565835689*^9}, {3.667530403954857*^9, 
  3.6675304255892467`*^9}, {3.6675305713270636`*^9, 3.6675305926850834`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{"Hrecur", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"EulerGamma", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "eps"}], ")"}]}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.636242098788636*^9, 3.6362420996778383`*^9}, {
   3.6362421631543493`*^9, 3.636242169955961*^9}, {3.6362422494849014`*^9, 
   3.6362422658337297`*^9}, {3.636242301914192*^9, 3.6362423024601936`*^9}, {
   3.636336156387681*^9, 3.636336157776084*^9}, {3.6386891965905447`*^9, 
   3.638689217939766*^9}, {3.6386893426428986`*^9, 3.6386893743547125`*^9}, 
   3.6386896178886423`*^9, {3.63868967536893*^9, 3.638689683801412*^9}, 
   3.6386897481610928`*^9, {3.6386898447116156`*^9, 3.6386898739822893`*^9}, {
   3.6386899089712906`*^9, 3.638689927031324*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "eps"}]}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", "+", 
      RowBox[{"eps", " ", 
       RowBox[{"(", 
        RowBox[{"34", "+", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"59", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"6", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], 
     RowBox[{"2048", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6389537508347397`*^9, {3.657844646212201*^9, 3.6578446608290367`*^9}, 
   3.6578458519411645`*^9}]
}, Open  ]],

Cell[TextData[{
 "\nWe now divide by  \[CapitalGamma]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["", "2"], "[", "eps", "]"}], TraditionalForm]]],
 " and then do a series expansion in eps so as to compare with Eq.(13) of \
Ref.(1). "
}], "Text",
 CellChangeTimes->{{3.636337033992466*^9, 3.636337143924754*^9}, {
  3.6363372650066795`*^9, 3.636337288360015*^9}, {3.636337449606238*^9, 
  3.6363375587564807`*^9}, {3.638689224967168*^9, 3.6386892397850156`*^9}, {
  3.638689898729705*^9, 3.6386899030099497`*^9}, {3.6386900860004168`*^9, 
  3.6386901136839995`*^9}, {3.6675304285940647`*^9, 3.667530567542227*^9}, {
  3.667530612653261*^9, 3.6675306197985225`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}]}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"12", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"34", "+", 
               RowBox[{"24", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"59", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], 
           RowBox[{"2048", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.636337296959507*^9, 3.636337363171294*^9}, 
   3.6363374324512568`*^9, {3.636337563546755*^9, 3.636337564793826*^9}, {
   3.636369189977213*^9, 3.6363692245591908`*^9}, {3.6363692615983095`*^9, 
   3.6363692836705723`*^9}, {3.6386892483215036`*^9, 3.6386892766401234`*^9}, 
   3.638689507654337*^9, 3.6386899345247526`*^9, {3.6389537208358874`*^9, 
   3.63895375655995*^9}, {3.6578446676194253`*^9, 3.657844705402586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["m", "2"]}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "eps", " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "17"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "59"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"17", "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6363373388029003`*^9, 3.636337364080346*^9}, 
   3.636337433126295*^9, 3.636337565453864*^9, {3.6363692211409955`*^9, 
   3.6363692271583395`*^9}, {3.6363692667216024`*^9, 
   3.6363692847976365`*^9}, {3.6386892691226935`*^9, 3.6386892778761945`*^9}, 
   3.638689508393379*^9, 3.6386899379509487`*^9, {3.638953731365906*^9, 
   3.638953757667552*^9}, 3.657844707828725*^9, 3.657845852819215*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hanswer", "=", 
  RowBox[{"Hseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.636337575962465*^9, 3.636337582469837*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "2"]}], "-", 
  FractionBox[
   RowBox[{"17", " ", "eps"}], "4"], "-", 
  FractionBox[
   RowBox[{"59", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{
  3.636337583074872*^9, 3.6363692321176233`*^9, {3.636369268968731*^9, 
   3.636369287156771*^9}, 3.6386892831804976`*^9, 3.6386895099234667`*^9, 
   3.6386899399650636`*^9, 3.638953759976356*^9, 3.657844710872899*^9, 
   3.6578458529232206`*^9}]
}, Open  ]],

Cell[TextData[{
 "To compare with the result with Eq.(13) of Ref.(1), we replace with \
\[Epsilon] with -\[Omega] and note that",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["C", "2"], "(", "\[Omega]", ")"}], " ", "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", "\[Omega]"}]}]]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.638690270657978*^9, 3.6386903200688047`*^9}, {
  3.6675306367302856`*^9, 3.6675306443451552`*^9}}],

Cell[TextData[{
 "Hence we have Hres ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["C", "2"], "(", "\[Omega]", ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalGamma]", "2"], "(", 
      RowBox[{"-", "\[Omega]"}], ")"}]}]}], TraditionalForm]]],
 "( ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "2"]}], "+", 
   FractionBox[
    RowBox[{"17", " ", "\[Omega]"}], "4"], "-", 
   FractionBox[
    RowBox[{"59", " ", 
     SuperscriptBox["\[Omega]", "2"]}], "8"]}]],
  CellChangeTimes->{
   3.636337583074872*^9, 3.6363692321176233`*^9, {3.636369268968731*^9, 
    3.636369287156771*^9}}],
 ") ."
}], "Text",
 CellChangeTimes->{{3.6363695287315884`*^9, 3.636369529910656*^9}, {
  3.6363701782027364`*^9, 3.636370348063452*^9}, {3.6363704849342804`*^9, 
  3.6363704972589855`*^9}, {3.638689958226108*^9, 3.638690021828746*^9}, {
  3.6386903121783533`*^9, 3.638690323380994*^9}, {3.6675306485751896`*^9, 
  3.667530674030206*^9}}],

Cell["\<\
We see that this agrees with equation (13) of Gasser and Sainio. \
\>", "Text",
 CellChangeTimes->{{3.636337589452236*^9, 3.6363376200439863`*^9}, {
  3.667530669739776*^9, 3.667530671869389*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", "\[Prime]"], TraditionalForm]]],
 " integral "
}], "Section",
 CellChangeTimes->{{3.636370724893696*^9, 3.636370775071784*^9}, {
  3.636370817681858*^9, 3.6363708626027374`*^9}, {3.636370920578839*^9, 
  3.6363709313896575`*^9}}],

Cell[TextData[{
 "This is the derivative of the H integral w.r.t to the external momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", "2"], " ", "=", " ", 
    RowBox[{"s", ".", "\[IndentingNewLine]"}]}], TraditionalForm]]],
 "For this we use the relation for s derivative of the sunset diagram, given \
in Section 3 of the paper.\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", "\[Prime]"], TraditionalForm]]],
 " = ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "ds"], TraditionalForm]]],
 "[",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{"1", "  "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]],
 "] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", 
         RowBox[{"d", "+", "2"}]], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", 
         RowBox[{"d", "+", "2"}]], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{"1", " "}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["k", "2"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}], "2"]}]]}]}]}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6363709407808743`*^9, 3.6363709444468803`*^9}, {
  3.6363710242722206`*^9, 3.6363710493726645`*^9}, {3.636372663593503*^9, 
  3.6363726815365295`*^9}, {3.636372812103997*^9, 3.6363728220805683`*^9}, {
  3.6363728924185915`*^9, 3.6363729036392326`*^9}, {3.6363730702537627`*^9, 
  3.636373072389885*^9}, {3.636377194991785*^9, 3.6363771983301907`*^9}, {
  3.6363779460397263`*^9, 3.6363780219210663`*^9}, {3.6386901534212723`*^9, 
  3.6386901754825344`*^9}, {3.6389546279182634`*^9, 3.638954634922676*^9}, {
  3.6578448167909575`*^9, 3.657844838423195*^9}, {3.6675307198054295`*^9, 
  3.667530749515723*^9}}],

Cell["In Tarcer notation this is:", "Text",
 CellChangeTimes->{{3.6363783436964707`*^9, 3.636378368776905*^9}, {
   3.636378699143801*^9, 3.63637870332204*^9}, 3.667530752115341*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hdash", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "^", "d"}]}], "*", 
    RowBox[{"TFI", "[", 
     RowBox[{
      RowBox[{"d", "+", "2"}], ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "m3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"m", "^", "2"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6363783305247173`*^9, 3.6363783315537763`*^9}, {
   3.6363786460397635`*^9, 3.6363786786576295`*^9}, 3.636379873994995*^9, {
   3.6389537716295767`*^9, 3.638953773127179*^9}, 3.638953839598896*^9, {
   3.6578448803505926`*^9, 3.657844895061434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]]}], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox[
      RowBox[{"d", "+", "2"}],
      TraditionalForm], ")", " ", "0", "0", "0", "0", "0"}]],
   HighEnergyPhysics`Tarcer`TFI[
   2 + $CellContext`d, $CellContext`m^2, {0, 0, 0, 0, 
    0}, {{2, $CellContext`m}, {0, 0}, {0, 0}, {2, $CellContext`m}, {
     2, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{3.636378689241235*^9, 3.636378759003225*^9, 
  3.636379876824999*^9, 3.638690410157957*^9, 3.6389537750459824`*^9, 
  3.638953840394497*^9, 3.6578452509657907`*^9, 3.6578458529522223`*^9}]
}, Open  ]],

Cell["\<\
Once again, we first use Tarcer Recurse followed by Tarcer Expand to get a \
series expansion in \[Omega]\
\>", "Text",
 CellChangeTimes->{{3.6363787870218277`*^9, 3.636378810277158*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hdashrecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hdash", "]"}]}]], "Input",
 CellChangeTimes->{{3.6363787784923396`*^9, 3.636378780270441*^9}, {
  3.636378824918995*^9, 3.63637886102206*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["A",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}],
         TraditionalForm], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
       Editable->True], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["m", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "d"}]], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`m^2, {{
       1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}], 
   SuperscriptBox["m", "2"]]}]], "Output",
 CellChangeTimes->{3.636378862125123*^9, 3.6363798805750046`*^9, 
  3.638690411634042*^9, 3.6389537766683855`*^9, 3.6389538419545*^9, 
  3.6578452525138793`*^9, 3.657845853017226*^9}]
}, Open  ]],

Cell["\<\
As seen in the output, Tarcer Recurse reduces the integral to a combination \
of d dimensional one-loop integral (denoted by A) and the d dimensional \
scalar sunset (denoted by J)\
\>", "Text",
 CellChangeTimes->{{3.63637887658095*^9, 3.6363789852441654`*^9}, 
   3.6363791134354973`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hdashres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{"Hdashrecur", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.636379125164168*^9, 3.636379170801444*^9}, {
  3.638690365836422*^9, 3.6386904060517225`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"eps", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"Log", "[", "256", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], 
   RowBox[{"2048", " ", "eps"}]]}]], "Output",
 CellChangeTimes->{
  3.6363791738914485`*^9, 3.636379883935009*^9, {3.638690407709817*^9, 
   3.638690414201188*^9}, 3.638953780006791*^9, 3.638953843186902*^9, 
   3.657845256683118*^9, 3.6578458539432793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hdashseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps"}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Log", "[", "256", "]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], 
         RowBox[{"2048", " ", "eps"}]], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6363792102214994`*^9, 3.636379220031513*^9}, 
   3.636379893385022*^9, {3.638690426222876*^9, 3.6386904461250143`*^9}, {
   3.6389537855916014`*^9, 3.638953798602024*^9}, 3.63895385858493*^9, {
   3.657845261669403*^9, 3.6578452760672264`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["eps", "4"], "+", 
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "8"]}], "-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6363792276915236`*^9, 3.6363798974050283`*^9, 3.6386904473620853`*^9, {
   3.638953793984416*^9, 3.638953799413225*^9}, {3.6389538443101044`*^9, 
   3.6389538594741316`*^9}, 3.657845277251294*^9, 3.6578458542522964`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hdashanswer", "=", 
  RowBox[{"Hdashseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.636379245481549*^9, 3.636379257241565*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["eps", "4"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{3.636379258681567*^9, 3.636379902365035*^9, 
  3.638690449265194*^9, 3.6389538005208273`*^9, 3.638953860706534*^9, 
  3.6578452794004173`*^9, 3.657845854282298*^9}]
}, Open  ]],

Cell["\<\
This agrees with the result given in Eq.(13) of Ref.(1) for H\
\[CloseCurlyQuote]. 
\
\>", "Text",
 CellChangeTimes->{{3.6363800425812674`*^9, 3.636380073521311*^9}, {
   3.6363801466914134`*^9, 3.636380161531434*^9}, 3.6380952048028164`*^9, {
   3.63870296068117*^9, 3.638702984400527*^9}, {3.638703016760378*^9, 
   3.638703162823732*^9}, 3.667456805555395*^9, {3.6675307676720734`*^9, 
   3.6675308937778616`*^9}, {3.667530932897835*^9, 3.6675309402178726`*^9}}],

Cell["\<\
The derivations given in the following sections have not been explicitly done \
in Ref.(1), but they do give values for the coefficients for the D(m,n) \
elements which we can correlate with the integrals as demonstrated \
previously. We have verified that all the results that follow are consistent \
with the D(m,n) coefficients listed in Ref.(1).\
\>", "Text",
 CellChangeTimes->{3.667530889547224*^9, 3.66753094156188*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "1"], "integral"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.636380354579298*^9, 3.636380355642359*^9}, {
  3.6363807392332993`*^9, 3.636380746029688*^9}, {3.637984903672896*^9, 
  3.63798491895477*^9}, {3.6381494089667664`*^9, 3.6381494133290157`*^9}}],

Cell[TextData[{
 "We start by means of the relation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " given in Section 3 of the paper:"
}], "Text",
 CellChangeTimes->{{3.667531281025666*^9, 3.6675313463314605`*^9}}],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Mu]"], 
    SuperscriptBox["H", "\[Mu]"]}], TraditionalForm]]],
 " =",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", ".", "k"}], ")"}], " "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]],
 "\n \[LineSeparator]We write this in terms of Tarcer input and follow the \
same steps as before"
}], "Text",
 CellChangeTimes->{{3.6381498686650596`*^9, 3.6381499283034706`*^9}, {
   3.638690600046818*^9, 3.638690623473158*^9}, {3.6387018861628113`*^9, 
   3.63870201454593*^9}, {3.6387024385803075`*^9, 3.6387024490379057`*^9}, {
   3.6387035043902683`*^9, 3.6387035150208764`*^9}, {3.6389546415838876`*^9, 
   3.6389546415838876`*^9}, {3.6578462666978874`*^9, 3.6578462703250947`*^9}, 
   3.6674568568058853`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "^", "d"}], "*", 
    RowBox[{"TFI", "[", 
     RowBox[{"d", ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m3"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6387022936080155`*^9, 3.6387023248798046`*^9}, {
   3.638702601198609*^9, 3.6387026312463274`*^9}, {3.638703605544054*^9, 
   3.6387036059030743`*^9}, {3.638953867554946*^9, 3.638953868958948*^9}, 
   3.6578453048498726`*^9, {3.657845346482254*^9, 3.657845360426051*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")", " ", "0", "0", "1", "0", "0"}]],
   HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`s, {0, 0, 1, 0, 
    0}, {{1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
     1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{3.6578453612080965`*^9, 3.6578458543213005`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1recur", "=", 
  RowBox[{"TarcerRecurse", "[", "H1", "]"}]}]], "Input",
 CellChangeTimes->{{3.638702342309801*^9, 3.6387023425738163`*^9}, {
  3.63870239631789*^9, 3.6387024039973297`*^9}, {3.638703649693579*^9, 
  3.638703660677208*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", "s", " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["J",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")"}]],
   HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
     1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{3.638702420548276*^9, 3.63870263478953*^9, 
  3.638703609076256*^9, 3.638953870565751*^9, 3.657845362802187*^9, 
  3.657845854377304*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{
      RowBox[{"H1recur", "/.", 
       RowBox[{"s", "\[Rule]", 
        RowBox[{"m", "^", "2"}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6387023483801484`*^9, 3.6387024079515553`*^9}, {
   3.638702617406536*^9, 3.6387026205177135`*^9}, {3.6387036137355223`*^9, 
   3.638703624095115*^9}, {3.638703688046773*^9, 3.63870369219101*^9}, {
   3.6387039334768105`*^9, 3.6387039359409513`*^9}, 3.638704251010973*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["m", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", "+", 
      RowBox[{"eps", " ", 
       RowBox[{"(", 
        RowBox[{"34", "+", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"59", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"6", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], 
     RowBox[{"6144", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6387024249585285`*^9, 3.6387026370206575`*^9, {3.6387036185407977`*^9, 
   3.6387036251201735`*^9}, 3.638703693156065*^9, 3.638703937006013*^9, 
   3.6387042517480145`*^9, 3.638953872827755*^9, 3.657845364615291*^9, 
   3.6578458545203123`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1series", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps"}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"12", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"34", "+", 
               RowBox[{"24", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"59", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], 
           RowBox[{"6144", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.638702472908271*^9, 3.6387024926113977`*^9}, {
  3.6387042611295514`*^9, 3.6387042670788918`*^9}, {3.6389538777729635`*^9, 
  3.6389539021090064`*^9}, {3.6578453707426414`*^9, 3.6578453876456084`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["m", "4"], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", "eps", " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "17"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "59"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"17", "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.638953902935808*^9, 3.6578453885766616`*^9, 
  3.6578458547043223`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1answer", "=", 
  RowBox[{"H1series", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.6387024971246557`*^9, 3.6387025017969236`*^9}, 
   3.6387042406233788`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "-", 
  FractionBox[
   RowBox[{"17", " ", "eps"}], "12"], "-", 
  FractionBox[
   RowBox[{"59", " ", 
    SuperscriptBox["eps", "2"]}], "24"]}]], "Output",
 CellChangeTimes->{3.6387042837658463`*^9, 3.638953905135412*^9, 
  3.657845390487771*^9, 3.657845854742325*^9}]
}, Open  ]],

Cell["\<\
This corresponds to the (m,n) = (1,2) row of Table 1 of Ref.(1).\
\>", "Text",
 CellChangeTimes->{{3.667531207546574*^9, 3.667531241832116*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["H", "1"], "\[Prime]"], "integral"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6387031807057548`*^9, 3.638703214050662*^9}}],

Cell["This is the integral:", "Text",
 CellChangeTimes->{{3.6675314233505692`*^9, 3.667531427515419*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["d", "ds"], " ", "["}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["p", "\[Mu]"], 
     SuperscriptBox["H", "\[Mu]"]}], "]"}], TraditionalForm]]],
 " =  ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "ds"], TraditionalForm]]],
 "[ ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", ".", "k"}], ")"}], " "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]],
 "]"
}], "Text",
 CellChangeTimes->{{3.638703231196643*^9, 3.6387032771202693`*^9}, {
  3.638954646856697*^9, 3.638954646856697*^9}, {3.657846276801465*^9, 
  3.6578462796426277`*^9}}],

Cell["\<\
We do not have any rule to differentiate vector or tensor integrals, so we \
first reduce them into a combination of scalar integrals and then \
differentiate them using the formula of Section 3 of the paper. Therefore, we \
start with:\
\>", "Text",
 CellChangeTimes->{{3.638703707362878*^9, 3.638703791442687*^9}, {
  3.667531367560852*^9, 3.667531381747386*^9}, {3.667531440971363*^9, 
  3.667531448247839*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1recur", "=", 
  RowBox[{"TarcerRecurse", "[", "H1", "]"}]}]], "Input",
 CellChangeTimes->{{3.6387038100197496`*^9, 3.6387038309959493`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", "s", " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["J",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")"}]],
   HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
     1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{
  3.63870383257504*^9, 3.638953912623425*^9, {3.6578453967581296`*^9, 
   3.65784540795177*^9}, 3.6578458548063283`*^9}]
}, Open  ]],

Cell["\<\
Differentiating this w.r.t \[OpenCurlyQuote]s\[CloseCurlyQuote] and making \
use of the differentiation formula of Section 3:\
\>", "Text",
 CellChangeTimes->{{3.63870384027448*^9, 3.6387038678900595`*^9}, {
  3.657845398006201*^9, 3.6578454013423915`*^9}, {3.6675314524346724`*^9, 
  3.6675314534498816`*^9}, {3.667531659321836*^9, 3.667531674757719*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1prime", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi"}], ")"}], "^", 
      RowBox[{"-", "d"}]}], "/", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TFI", "[", 
       RowBox[{"d", ",", "s", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "m1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "m3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"s", "*", 
       RowBox[{"TFI", "[", 
        RowBox[{
         RowBox[{"d", "+", "2"}], ",", "s", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "m1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "m3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"m", "^", "2"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6387038350051785`*^9, 3.6387038354112015`*^9}, {
   3.638703873475379*^9, 3.638703887255167*^9}, 3.6387041773407593`*^9, {
   3.638953918489035*^9, 3.6389539213906403`*^9}, {3.6578454848651686`*^9, 
   3.6578454891694155`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["F",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`m^2, {{
       1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
       1, $CellContext`m}}],
     Editable->True], "-", 
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     InterpretationBox[
      SubsuperscriptBox[
       StyleBox["F",
        SingleLetterItalics->False,
        FontWeight->"Bold"], 
       RowBox[{
        FormBox[
         RowBox[{"{", 
          RowBox[{"2", ",", "m"}], "}"}],
         TraditionalForm], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}],
         TraditionalForm], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}],
         TraditionalForm], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"2", ",", "m"}], "}"}],
         TraditionalForm], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"2", ",", "m"}], "}"}],
         TraditionalForm]}], 
       RowBox[{"(", 
        FormBox[
         RowBox[{"d", "+", "2"}],
         TraditionalForm], ")"}]],
      HighEnergyPhysics`Tarcer`TFI[
      2 + $CellContext`d, $CellContext`m^2, {{2, $CellContext`m}, {0, 0}, {0, 
        0}, {2, $CellContext`m}, {2, $CellContext`m}}],
      Editable->True]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6389539220302415`*^9, 3.638954011400789*^9, 
  3.657845411045947*^9, 3.6578454898654547`*^9, 3.657845854854331*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1primerecur", "=", 
  RowBox[{"TarcerRecurse", "[", "H1prime", "]"}]}]], "Input",
 CellChangeTimes->{{3.638703946676566*^9, 3.638703982786631*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["A",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}],
         TraditionalForm], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
       Editable->True], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"4", " ", "d"}]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "d"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "d"}]}]], " ", 
      SuperscriptBox["\[Pi]", "d"]}], "-", 
     RowBox[{"d", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], "d"]}]}], ")"}], " ", 
   InterpretationBox[
    SubsuperscriptBox[
     StyleBox["J",
      SingleLetterItalics->False,
      FontWeight->"Bold"], 
     RowBox[{
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm]}], 
     RowBox[{"(", 
      FormBox["d",
       TraditionalForm], ")"}]],
    HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`m^2, {{
      1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
    Editable->True]}]}]], "Output",
 CellChangeTimes->{3.6387039834226675`*^9, 3.6387041858292446`*^9, 
  3.638954012851591*^9, 3.6578454220865784`*^9, 3.657845491516549*^9, 
  3.657845854939336*^9}]
}, Open  ]],

Cell["\<\
The A functions are one loop tadpole integrals, and as we can see the whole \
expression is a combination of d dimensional scalar sunsets and one loop \
integrals.
\
\>", "Text",
 CellChangeTimes->{{3.638704007538047*^9, 3.6387040689525595`*^9}, {
  3.667531681434101*^9, 3.6675317251505613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1primeres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{"H1primerecur", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.638704083916415*^9, 3.6387040949550467`*^9}, 
   3.63870430289894*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "eps"}]}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", "+", 
      RowBox[{"4", " ", "eps", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"Log", "[", "64", "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["eps", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"31", "+", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"3072", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.638704096466133*^9, 3.6387041932726703`*^9, 
  3.6387043142845917`*^9, 3.6389540187172017`*^9, 3.6578454299800296`*^9, 
  3.6578454992339907`*^9, 3.6578458590095687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1primeseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}]}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"6", "+", 
            RowBox[{"4", " ", "eps", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"Log", "[", "64", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["eps", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"16", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"4096", " ", 
                    SuperscriptBox["\[Pi]", "3"]}], "]"}]}], ")"}]}]}], 
              ")"}]}]}], 
           RowBox[{"3072", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.638704107132743*^9, 3.638704128417961*^9}, {
  3.6387042006410913`*^9, 3.638704204840332*^9}, {3.638704319376883*^9, 
  3.638704321479003*^9}, {3.638954023912011*^9, 3.6389540380456357`*^9}, {
  3.6578454375974655`*^9, 3.6578454491001234`*^9}, {3.6578455057433634`*^9, 
  3.6578455104046297`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["m", "2"], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "eps", " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "31"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6387041301930623`*^9, 3.638704205647378*^9, 3.6387043227460756`*^9, {
   3.638954028077218*^9, 3.638954038763237*^9}, 3.6578454507032146`*^9, 
   3.6578455113776855`*^9, 3.657845859393591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H1primeanswer", "=", 
  RowBox[{"H1primeseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.63870432561524*^9, 3.638704339872055*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "eps"}], "3"], "-", 
  FractionBox[
   RowBox[{"31", " ", 
    SuperscriptBox["eps", "2"]}], "12"]}]], "Output",
 CellChangeTimes->{
  3.6387043406521*^9, {3.6389540311036234`*^9, 3.6389540398396387`*^9}, 
   3.657845456967573*^9, 3.6578455137038183`*^9, 3.6578458594245925`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["H", "\[Mu]\[Nu]"], "integral"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{
  3.6387045686811423`*^9, {3.6387049250195236`*^9, 3.6387049437105927`*^9}}],

Cell[TextData[{
 "This tensor integral is defined as: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Mu]"], 
    SubscriptBox["p", "\[Nu]"], 
    SuperscriptBox["H", "\[Mu]\[Nu]"]}], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p", ".", "k"}], ")"}], "2"], "  "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6675317608826046`*^9, 3.667531788649193*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "Pi"}], ")"}], "^", 
     RowBox[{"-", "d"}]}], "*", 
    RowBox[{"TFI", "[", 
     RowBox[{"d", ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.638715249820753*^9, 3.6387152700599103`*^9}, 
   3.638715329741324*^9, {3.638954052011659*^9, 3.638954053509262*^9}, {
   3.6578455907682266`*^9, 3.6578455990236983`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")", " ", "0", "0", "2", "0", "0"}]],
   HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`s, {0, 0, 2, 0, 
    0}, {{1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
     1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{{3.6387153073360424`*^9, 3.6387153306773777`*^9}, 
   3.6387162952795496`*^9, 3.6389540542580633`*^9, {3.6578456000197554`*^9, 
   3.657845611094389*^9}, 3.657845859452594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnrecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hmn", "]"}]}]], "Input",
 CellChangeTimes->{{3.638715314170433*^9, 3.63871532145785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "d"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", " ", "d"}]], " ", 
        SuperscriptBox["\[Pi]", "d"]}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}], "d"]}]}], ")"}], " ", "s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       InterpretationBox[
        SubsuperscriptBox[
         StyleBox["A",
          SingleLetterItalics->False,
          FontWeight->"Bold"], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}],
          TraditionalForm], 
         RowBox[{"(", 
          FormBox["d",
           TraditionalForm], ")"}]],
        HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
        Editable->True], ")"}], "2"]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"3", " ", "d"}]}]]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "27"}], " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"9", " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
       1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "d"}]], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SuperscriptBox["2", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"135", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["2", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{"85", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
       2, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}]}]}]], "Output",
 CellChangeTimes->{
  3.6387153326874924`*^9, 3.6387154094608836`*^9, 3.638716297961703*^9, 
   3.6389540551628647`*^9, {3.657845601641848*^9, 3.657845612362461*^9}, 
   3.6578458597176094`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{
      RowBox[{"Hmnrecur", "/.", 
       RowBox[{"s", "\[Rule]", 
        RowBox[{"m", "^", "2"}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6387153882596707`*^9, 3.638715388387678*^9}, {
  3.638715460523804*^9, 3.6387154648610525`*^9}, {3.6387155016111546`*^9, 
  3.638715502691216*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["m", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"336", "+", 
      RowBox[{"eps", " ", 
       RowBox[{"(", 
        RowBox[{"940", "+", 
         RowBox[{"1753", " ", "eps"}], "+", 
         RowBox[{"56", " ", "eps", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"3760", " ", "eps", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"1880", " ", "eps", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
         RowBox[{"168", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], 
     RowBox[{"98304", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6387153963041315`*^9, 3.6387154128640785`*^9}, 
   3.6387154678472233`*^9, 3.638715503504263*^9, 3.6387163069502172`*^9, 
   3.638954059406072*^9, 3.657845621871005*^9, 3.6578458617197237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps"}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"336", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"940", "+", 
               RowBox[{"1753", " ", "eps"}], "+", 
               RowBox[{"56", " ", "eps", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"3760", " ", "eps", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "+", 
               RowBox[{"1880", " ", "eps", " ", 
                RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
               RowBox[{"168", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"eps", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], 
           RowBox[{"98304", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.638715486802307*^9, 3.63871551062467*^9}, {
  3.638954064569681*^9, 3.6389540739452977`*^9}, {3.6578456326776233`*^9, 
  3.657845642108163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["m", "6"]}], "8"]}], "+", 
  RowBox[{
   FractionBox["1", "96"], " ", "eps", " ", 
   SuperscriptBox["m", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "235"}], "+", 
     RowBox[{"168", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "384"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1753", "+", 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "235"}], "+", 
        RowBox[{"84", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6387154939427156`*^9, 3.6387155118267384`*^9}, 
   3.6387163162127466`*^9, 3.638954074662899*^9, 3.6578456431172204`*^9, 
   3.6578458621127462`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnanswer", "=", 
  RowBox[{"Hmnseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.638715521257278*^9, 3.6387155248804855`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["7", "8"]}], "-", 
  FractionBox[
   RowBox[{"235", " ", "eps"}], "96"], "-", 
  FractionBox[
   RowBox[{"1753", " ", 
    SuperscriptBox["eps", "2"]}], "384"]}]], "Output",
 CellChangeTimes->{3.6387155257115326`*^9, 3.6387163194029293`*^9, 
  3.6389540765973024`*^9, 3.6578456477364845`*^9, 3.657845862140748*^9}]
}, Open  ]],

Cell["\<\
From Table 1 of Ref.(1), we have the entries corresponding to (m,n)=(0,1) and \
(m,n)=(2,2):\
\>", "Text",
 CellChangeTimes->{{3.667531823510187*^9, 3.6675319024367013`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d22", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}], "-", 
    RowBox[{"59", 
     RowBox[{"eps", "/", "72"}]}], "-", 
    RowBox[{"1333", "*", 
     RowBox[{
      RowBox[{"eps", "^", "2"}], "/", "864"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d01", "=", 
   RowBox[{
    RowBox[{"13", "/", "12"}], "+", 
    RowBox[{"469", 
     RowBox[{"eps", "/", "144"}]}], "+", 
    RowBox[{"10445", 
     RowBox[{
      RowBox[{"eps", "^", "2"}], "/", "1728"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6387158871272044`*^9, 3.638715931502743*^9}, {
  3.6675318826685705`*^9, 3.667531883025591*^9}}],

Cell["\<\
Which, when combined appropriately, agree with the result we obtained.\
\>", "Text",
 CellChangeTimes->{{3.667531925343012*^9, 3.6675319461242*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d22", "-", 
    RowBox[{"d01", "/", "2"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.638715965807705*^9, 3.638715974832221*^9}, {
  3.638716367898703*^9, 3.638716369202778*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["7", "8"]}], "-", 
  FractionBox[
   RowBox[{"235", " ", "eps"}], "96"], "-", 
  FractionBox[
   RowBox[{"1753", " ", 
    SuperscriptBox["eps", "2"]}], "384"]}]], "Output",
 CellChangeTimes->{{3.638715969286904*^9, 3.638715975376252*^9}, 
   3.638716369834814*^9, 3.6389540805753098`*^9, 3.65784565465388*^9, 
   3.6578458621887503`*^9}]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.638716413609318*^9, 3.6387164590689173`*^9}, 
   3.667531918731633*^9, {3.667531956035767*^9, 3.667531966944391*^9}}],

Cell[TextData[{
 "We evaluate the tensor integral again, but this time after contracting it \
with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]]],
 ", i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "\[Mu]\[Nu]"], 
    SuperscriptBox["H", "\[Mu]\[Nu]"]}], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "k", " "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "l", "  "}], 
       SuperscriptBox[
        RowBox[{"i", "(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["k", "2"], " "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["k", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.638716413609318*^9, 3.6387164590689173`*^9}, 
   3.667531918731633*^9, {3.667531956035767*^9, 3.6675320135460567`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "Pi"}], ")"}], "^", 
     RowBox[{"-", "d"}]}], "*", 
    RowBox[{"TFI", "[", 
     RowBox[{"d", ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.638716504628524*^9, 3.6387165092357874`*^9}, {
  3.6389540896701255`*^9, 3.638954095083335*^9}, {3.657845660912238*^9, 
  3.657845662711341*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"1", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox["d",
      TraditionalForm], ")", " ", "1", "0", "0", "0", "0"}]],
   HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`s, {1, 0, 0, 0, 
    0}, {{1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
     1, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{
  3.638716510419855*^9, 3.6387185008747025`*^9, 3.638718789270198*^9, {
   3.6389540848185167`*^9, 3.6389540955357356`*^9}, 3.65784566390541*^9, 
   3.657845862216752*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2recur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hmn2", "]"}]}]], "Input",
 CellChangeTimes->{{3.638716517634268*^9, 3.638716519745388*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     InterpretationBox[
      SubsuperscriptBox[
       StyleBox["A",
        SingleLetterItalics->False,
        FontWeight->"Bold"], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       RowBox[{"(", 
        FormBox["d",
         TraditionalForm], ")"}]],
      HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
      Editable->True], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]], " ", 
   InterpretationBox[
    SubsuperscriptBox[
     StyleBox["J",
      SingleLetterItalics->False,
      FontWeight->"Bold"], 
     RowBox[{
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm]}], 
     RowBox[{"(", 
      FormBox["d",
       TraditionalForm], ")"}]],
    HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
      1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
    Editable->True]}]}]], "Output",
 CellChangeTimes->{3.638716520667441*^9, 3.6387185023157845`*^9, 
  3.638718790594273*^9, 3.638954096830538*^9, 3.65784566566251*^9, 
  3.657845862268755*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{
      RowBox[{"Hmn2recur", "/.", 
       RowBox[{"s", "\[Rule]", 
        RowBox[{"m", "^", "2"}]}]}], ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6387165291479263`*^9, 3.6387165308680243`*^9}, {
  3.6387187974836674`*^9, 3.638718807708252*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["m", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"60", "+", 
      RowBox[{"eps", " ", 
       RowBox[{"(", 
        RowBox[{"150", "+", 
         RowBox[{"249", " ", "eps"}], "+", 
         RowBox[{"10", " ", "eps", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
         RowBox[{"120", " ", "eps", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], ")"}]}]}], 
     RowBox[{"6144", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6387165332631617`*^9, 3.6387185073140707`*^9, {3.638718798160706*^9, 
   3.638718808381291*^9}, 3.6389540997945433`*^9, 3.657845669088706*^9, 
   3.657845862897791*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2series", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps"}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"60", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"150", "+", 
               RowBox[{"249", " ", "eps"}], "+", 
               RowBox[{"10", " ", "eps", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "eps"}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
               RowBox[{"120", " ", "eps", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", 
                  RowBox[{"4", " ", "\[Pi]"}], "]"}], "2"]}]}], ")"}]}]}], 
           RowBox[{"6144", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6387165424246855`*^9, 3.638716552193244*^9}, {
  3.638954105254553*^9, 3.638954113179367*^9}, {3.657845674974043*^9, 
  3.6578456876507673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["m", "4"]}], "2"]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", "eps", " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "83"}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6387165537163315`*^9, 3.6389541141465683`*^9, {3.657845681113394*^9, 
   3.657845689303862*^9}, 3.657845863439822*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2answer", "=", 
  RowBox[{"Hmn2series", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.6387165634338875`*^9, 3.6387165646649575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "2"]}], "-", 
  FractionBox[
   RowBox[{"25", " ", "eps"}], "4"], "-", 
  FractionBox[
   RowBox[{"83", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{3.638716565865026*^9, 3.6389541163461723`*^9, 
  3.657845691334978*^9, 3.6578458634648237`*^9}]
}, Open  ]],

Cell["The expected result is:", "Text",
 CellChangeTimes->{{3.6387166464006324`*^9, 3.6387166649276924`*^9}, {
  3.6578456931880846`*^9, 3.65784569468417*^9}, {3.6675320227455826`*^9, 
  3.6675320287619267`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"d22", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"2", "eps"}]}], ")"}], 
      RowBox[{"d01", "/", "2"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.638716597143815*^9, 3.6387166340569267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "2"]}], "-", 
  FractionBox[
   RowBox[{"25", " ", "eps"}], "4"], "-", 
  FractionBox[
   RowBox[{"83", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{{3.6387166303687153`*^9, 3.638716634577956*^9}, 
   3.638954119044977*^9, 3.657845695950242*^9, 3.657845863491825*^9}]
}, Open  ]],

Cell["\<\
which again agrees with our result.\
\>", "Text",
 CellChangeTimes->{{3.6675320514062223`*^9, 3.6675320588686485`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Derivative of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["H", "\[Mu]\[Nu]"], "integral"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.638716856646658*^9, 3.63871688133807*^9}, {
  3.667532219836856*^9, 3.6675322201758747`*^9}}],

Cell[TextData[{
 "The derivative of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", "\[Mu]\[Nu]"], TraditionalForm]]],
 " is given by: ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     FractionBox["d", "ds"], "[", "  ", 
     RowBox[{
      SubscriptBox["p", "\[Mu]"], 
      SubscriptBox["p", "\[Nu]"], 
      SuperscriptBox["H", "\[Mu]\[Nu]"]}]}]}], TraditionalForm]]],
 "] =  ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "ds"], TraditionalForm]]],
 "[ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{"\[Integral]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "d"], "k", " "}], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "d"], "l", "  "}], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p", ".", "k"}], ")"}], "2"], " "}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["k", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], "]"}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.667532084179096*^9, 3.6675321323778534`*^9}, {
  3.667532197220562*^9, 3.6675322144195457`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnrecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hmn", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "d"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", " ", "d"}]], " ", 
        SuperscriptBox["\[Pi]", "d"]}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}], "d"]}]}], ")"}], " ", "s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       InterpretationBox[
        SubsuperscriptBox[
         StyleBox["A",
          SingleLetterItalics->False,
          FontWeight->"Bold"], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}],
          TraditionalForm], 
         RowBox[{"(", 
          FormBox["d",
           TraditionalForm], ")"}]],
        HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
        Editable->True], ")"}], "2"]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"3", " ", "d"}]}]]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "27"}], " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"9", " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
       1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "d"}]], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SuperscriptBox["2", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"135", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["2", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "+", 
      RowBox[{"85", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", "s"}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", " ", "d"}]], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{"2", " ", "d"}]], " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
       2, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}]}]}]], "Output",
 CellChangeTimes->{3.6387174245361395`*^9, 3.638954122554983*^9, 
  3.6578457010655346`*^9, 3.65784586375784*^9}]
}, Open  ]],

Cell["\<\
We differentiate term by term and use the differentation formula of Section 3 \
of the paper to get:\
\>", "Text",
 CellChangeTimes->{{3.6387175128981934`*^9, 3.638717523401794*^9}, {
  3.6675321402653046`*^9, 3.667532154340109*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprime", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"-", "d"}]], 
      RowBox[{
       RowBox[{"TAI", "[", 
        RowBox[{"d", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}]}], "]"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"-", "d"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "27"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"9", " ", "d", " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["m", "2"], " ", "s"}], "-", 
       RowBox[{"9", " ", "d", " ", 
        SuperscriptBox["m", "2"], " ", "s"}], "+", 
       SuperscriptBox["s", "2"], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["s", "2"]}]}], ")"}], "*", 
     RowBox[{"TFI", "[", 
      RowBox[{
       RowBox[{"d", "+", "2"}], ",", "s", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "m1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "m3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SuperscriptBox["m", "2"]}], " ", "-", 
       RowBox[{"9", " ", "d", " ", 
        SuperscriptBox["m", "2"]}], " ", "+", 
       RowBox[{"2", "*", "s"}], "-", 
       RowBox[{"2", "*", "d", "*", "s"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"-", "d"}]], "*", 
     RowBox[{"TFI", "[", 
      RowBox[{"d", ",", "s", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "m1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "m3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}]], 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["m", "2"]}], "-", "s"}], ")"}], " ", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         RowBox[{"-", "d"}]], "*", 
        RowBox[{"TFI", "[", 
         RowBox[{
          RowBox[{"d", "+", "2"}], ",", "s", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "m1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "M"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "M"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "m3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}],
       HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
         2, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
       Editable->True]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", "s"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "d"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["m", "2"]}], "-", "s"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}]]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"-", "d"}]], "*", 
     RowBox[{"TFI", "[", 
      RowBox[{"d", ",", "s", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "m1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "m3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"m", "^", "2"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6387175081429214`*^9, 3.638717774825175*^9}, {
  3.6387178049949007`*^9, 3.638717806127965*^9}, {3.6389541563290424`*^9, 
  3.6389541596362486`*^9}, {3.638954245889599*^9, 3.6389542612244263`*^9}, {
  3.6389543109417133`*^9, 3.638954319381328*^9}, {3.657845716788434*^9, 
  3.657845740978818*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["A",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}],
         TraditionalForm], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
       Editable->True], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"3", " ", "d"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"11", " ", "d", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"-", "d"}]], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["F",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`m^2, {{
       1, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
       1, $CellContext`m}}],
     Editable->True]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox["m", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "d"}]], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["F",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TFI[$CellContext`d, $CellContext`m^2, {{
       2, $CellContext`m}, {0, 0}, {0, 0}, {1, $CellContext`m}, {
       1, $CellContext`m}}],
     Editable->True]}], 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"3", " ", "d"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["m", "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"-", "d"}]], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["F",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"2", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox[
        RowBox[{"d", "+", "2"}],
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TFI[
     2 + $CellContext`d, $CellContext`m^2, {{2, $CellContext`m}, {0, 0}, {0, 
       0}, {2, $CellContext`m}, {2, $CellContext`m}}],
     Editable->True]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.6389542643444314`*^9, 3.6389543218929324`*^9, 
  3.657845742823923*^9, 3.657845863808843*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprimerecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hmnprime", "]"}]}]], "Input",
 CellChangeTimes->{{3.638717790536073*^9, 3.638717811152252*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"4", " ", "d"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       SuperscriptBox["\[Pi]", "d"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
       SuperscriptBox["\[Pi]", "d"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["\[Pi]", "d"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], "d"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["A",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}],
         TraditionalForm], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
       Editable->True], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"4", " ", "d"}]}]], " ", "d", " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       SuperscriptBox["\[Pi]", "d"]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], "d"]}]}], ")"}], " ", 
    InterpretationBox[
     SubsuperscriptBox[
      StyleBox["J",
       SingleLetterItalics->False,
       FontWeight->"Bold"], 
      RowBox[{
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm]}], 
      RowBox[{"(", 
       FormBox["d",
        TraditionalForm], ")"}]],
     HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`m^2, {{
       1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
     Editable->True]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.6387178118032894`*^9, 3.638954271520444*^9, 
  3.6389543236089354`*^9, 3.6578457449400444`*^9, 3.65784586392385*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprimeres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{"Hmnprimerecur", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6387178205067873`*^9, 3.6387178529386425`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["m", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"432", "+", 
      RowBox[{"eps", " ", 
       RowBox[{"(", 
        RowBox[{"1124", "+", 
         RowBox[{"864", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"2195", "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"562", "+", 
               RowBox[{"216", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], 
     RowBox[{"98304", " ", 
      SuperscriptBox["eps", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.638717854734745*^9, 3.6389542750928507`*^9, 
  3.63895432613614*^9, 3.6578457501113405`*^9, 3.65784586584896*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprimeseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps"}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"432", "+", 
            RowBox[{"eps", " ", 
             RowBox[{"(", 
              RowBox[{"1124", "+", 
               RowBox[{"864", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", "\[Pi]"}], "]"}]}], "+", 
               RowBox[{"eps", " ", 
                RowBox[{"(", 
                 RowBox[{"2195", "+", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"562", "+", 
                    RowBox[{"216", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"4", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], 
           RowBox[{"98304", " ", 
            SuperscriptBox["eps", "2"]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.638717858508961*^9, 3.638717885553508*^9}, {
  3.638954281473262*^9, 3.6389542893668756`*^9}, {3.6389543320953503`*^9, 
  3.638954334762955*^9}, {3.6578457548926134`*^9, 3.657845764899186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["m", "4"]}], "8"]}], "+", 
  RowBox[{
   FractionBox["1", "96"], " ", "eps", " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "281"}], "+", 
     RowBox[{"216", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "384"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2195", "+", 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "281"}], "+", 
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.638717886536564*^9, 3.638954290193677*^9, 
  3.6389543359173574`*^9, 3.657845766501278*^9, 3.657845866858018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprimeanswer", "=", 
  RowBox[{"Hmnprimeseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.6387178912298326`*^9, 3.6387179071927457`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["9", "8"]}], "-", 
  FractionBox[
   RowBox[{"281", " ", "eps"}], "96"], "-", 
  FractionBox[
   RowBox[{"2195", " ", 
    SuperscriptBox["eps", "2"]}], "384"]}]], "Output",
 CellChangeTimes->{3.6387179077437773`*^9, 3.638954292393281*^9, 
  3.638954338288561*^9, 3.6578457687824078`*^9, 3.657845866932022*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"d12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "-", 
    RowBox[{"17", 
     RowBox[{"eps", "/", "12"}]}], "-", 
    RowBox[{"59", 
     RowBox[{
      RowBox[{"eps", "^", "2"}], "/", "24"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638718188529837*^9, 3.6387182191665897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d33", "=", 
   RowBox[{
    RowBox[{"eps", "/", "12"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
       RowBox[{"3", "/", "2"}]}], ")"}], "*", 
     RowBox[{"eps", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638718222439777*^9, 3.638718274469753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d43", "=", 
   RowBox[{
    RowBox[{"eps", "/", "16"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
       RowBox[{"883", "/", "576"}]}], ")"}], "*", 
     RowBox[{"eps", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638718256671735*^9, 3.6387183011262774`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmnprimeexpected", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"5", 
      RowBox[{"d22", "/", "2"}]}], "-", 
     RowBox[{"d12", "/", "2"}], "+", 
     RowBox[{"2", "d33"}], "-", 
     RowBox[{"2", "d43"}], "-", 
     RowBox[{"d01", "/", "2"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.638718306992613*^9, 3.638718347661939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["9", "8"]}], "-", 
  FractionBox[
   RowBox[{"281", " ", "eps"}], "96"], "-", 
  FractionBox[
   RowBox[{"2195", " ", 
    SuperscriptBox["eps", "2"]}], "384"]}]], "Output",
 CellChangeTimes->{{3.638718338605421*^9, 3.6387183484719853`*^9}, 
   3.638954344450572*^9, 3.6578457751657734`*^9, 3.657845866991025*^9}]
}, Open  ]],

Cell[TextData[{
 "We now contract with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]]],
 " and take the derivative"
}], "Text",
 CellChangeTimes->{{3.63871839820383*^9, 3.638718421355154*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     FractionBox["d", "ds"], "[", "  ", 
     RowBox[{
      SubscriptBox["p", "\[Mu]"], 
      SubscriptBox["p", "\[Nu]"], 
      SuperscriptBox["H", "\[Mu]\[Nu]"]}]}]}], TraditionalForm]]],
 "] =  ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "ds"], TraditionalForm]]],
 "[ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{"\[Integral]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "d"], "k", " "}], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["d", "d"], "l", "  "}], 
        SuperscriptBox[
         RowBox[{"i", "(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["k", "2"], " ", " "}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["k", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "p"}], ")"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], "2"]}], ")"}]}]]}]}]}], "]"}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{
  3.6387183873392086`*^9, {3.638954666169531*^9, 3.638954666169531*^9}, {
   3.6578463225050793`*^9, 3.6578463305325384`*^9}, {3.6578463838805895`*^9, 
   3.65784638983193*^9}}],

Cell[CellGroupData[{

Cell[BoxData["Hmn2recur"], "Input",
 CellChangeTimes->{{3.6387184471496296`*^9, 3.6387184489327316`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     InterpretationBox[
      SubsuperscriptBox[
       StyleBox["A",
        SingleLetterItalics->False,
        FontWeight->"Bold"], 
       FormBox[
        RowBox[{"{", 
         RowBox[{"1", ",", "m"}], "}"}],
        TraditionalForm], 
       RowBox[{"(", 
        FormBox["d",
         TraditionalForm], ")"}]],
      HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
      Editable->True], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]], " ", 
   InterpretationBox[
    SubsuperscriptBox[
     StyleBox["J",
      SingleLetterItalics->False,
      FontWeight->"Bold"], 
     RowBox[{
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm]}], 
     RowBox[{"(", 
      FormBox["d",
       TraditionalForm], ")"}]],
    HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
      1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
    Editable->True]}]}]], "Output",
 CellChangeTimes->{3.6387184497087755`*^9, 3.638718817427808*^9, 
  3.6389543498481817`*^9, 3.6578457808740997`*^9, 3.657845867034028*^9}]
}, Open  ]],

Cell["\<\
Differentiating w.r.t  \[OpenCurlyQuote]s\[CloseCurlyQuote] gives\
\>", "Text",
 CellChangeTimes->{{3.6387185179146767`*^9, 3.638718527986253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2prime", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["m", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"-", "d"}]], " ", " ", "*", 
    RowBox[{"TFI", "[", 
     RowBox[{
      RowBox[{"d", "+", "2"}], ",", "s", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "m3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "m2"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m1", "\[Rule]", "m"}], ",", 
     RowBox[{"m2", "\[Rule]", "m"}], ",", 
     RowBox[{"m3", "\[Rule]", "m"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"m", "^", "2"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6387185319664807`*^9, 3.6387185559018497`*^9}, {
   3.6387186039025955`*^9, 3.6387186071257796`*^9}, {3.6389543634358053`*^9, 
   3.6389543698006167`*^9}, 3.657845792439761*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["m", "2"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", " ", "\[Pi]"}], ")"}], 
   RowBox[{"-", "d"}]], " ", 
  InterpretationBox[
   SubsuperscriptBox[
    StyleBox["F",
     SingleLetterItalics->False,
     FontWeight->"Bold"], 
    RowBox[{
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm], 
     FormBox[
      RowBox[{"{", 
       RowBox[{"2", ",", "m"}], "}"}],
      TraditionalForm]}], 
    RowBox[{"(", 
     FormBox[
      RowBox[{"d", "+", "2"}],
      TraditionalForm], ")"}]],
   HighEnergyPhysics`Tarcer`TFI[
   2 + $CellContext`d, $CellContext`m^2, {{2, $CellContext`m}, {0, 0}, {0, 
     0}, {2, $CellContext`m}, {2, $CellContext`m}}],
   Editable->True]}]], "Output",
 CellChangeTimes->{3.638718558213982*^9, 3.638718608039832*^9, 
  3.6389543714386196`*^9, 3.6578457935838265`*^9, 3.6578458670750303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2primerecur", "=", 
  RowBox[{"TarcerRecurse", "[", "Hmn2prime", "]"}]}]], "Input",
 CellChangeTimes->{{3.638718568027543*^9, 3.6387185714277377`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["A",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        FormBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}],
         TraditionalForm], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
       Editable->True], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"-", "d"}]], " ", 
   InterpretationBox[
    SubsuperscriptBox[
     StyleBox["J",
      SingleLetterItalics->False,
      FontWeight->"Bold"], 
     RowBox[{
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm], 
      FormBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "m"}], "}"}],
       TraditionalForm]}], 
     RowBox[{"(", 
      FormBox["d",
       TraditionalForm], ")"}]],
    HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`m^2, {{
      1, $CellContext`m}, {1, $CellContext`m}, {1, $CellContext`m}}],
    Editable->True]}]}]], "Output",
 CellChangeTimes->{3.6387185737308693`*^9, 3.6387186101579533`*^9, 
  3.6389543730298223`*^9, 3.65784579504391*^9, 3.657845867148034*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2primeres", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TarcerExpand", "[", 
     RowBox[{"Hmn2primerecur", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"4", "-", 
        RowBox[{"2", "*", "eps"}]}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          SubscriptBox["S", "eps"],
          FontWeight->"Bold"],
         HighEnergyPhysics`Tarcer`SEpsilon[4 - 2 $CellContext`eps],
         Editable->False], "2"], "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "EulerGamma", "*", "eps"}], "]"}]}], ",", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\[Zeta]", "(", "2", ")"}],
        HighEnergyPhysics`general`Zeta2`Zeta2,
        Editable->False], "\[Rule]", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6387186173573647`*^9, 3.638718633156268*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["m", "2"], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "eps"}]}]]}], 
   SuperscriptBox["\[Pi]", "4"]], ".", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"eps", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"Log", "[", "256", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], 
   RowBox[{"2048", " ", "eps"}]]}]], "Output",
 CellChangeTimes->{3.638718635428398*^9, 3.638954376071828*^9, 
  3.657845797800068*^9, 3.657845867217038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2primeseries", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "eps", " ", "EulerGamma"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["m", "2"], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}]}]]}], 
        SuperscriptBox["\[Pi]", "4"]], "*", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Log", "[", "256", "]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], 
         RowBox[{"2048", " ", "eps"}]], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "Pi"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"Gamma", "[", "eps", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.638718660050807*^9, 3.638718671487461*^9}, {
  3.638954380689436*^9, 3.638954389690652*^9}, {3.657845801721292*^9, 
  3.657845809863758*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"eps", " ", 
    SuperscriptBox["m", "2"]}], "4"], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["m", "2"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6387186726235256`*^9, {3.6389543839342413`*^9, 3.6389543902834525`*^9}, 
   3.6578458105477967`*^9, 3.6578458672730417`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2primeanswer", "=", 
  RowBox[{"Hmn2primeseries", "/.", 
   RowBox[{"m", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.638718688538436*^9, 3.6387186897545056`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["eps", "4"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{3.638718690562552*^9, 3.6389543919682555`*^9, 
  3.65784581375098*^9, 3.657845867309044*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hmn2primeexpected", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"(", 
           RowBox[{"2", "-", "eps"}], ")"}]}], ")"}], "*", "d22"}], "+", 
       RowBox[{"2", "d33"}], "-", 
       RowBox[{"2", "d43"}], "-", 
       RowBox[{"d12", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", "eps"}]}], ")"}], "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6387190888083305`*^9, 3.638719191240189*^9}, {
  3.638719222695988*^9, 3.638719270759737*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["eps", "4"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["eps", "2"]}], "8"]}]], "Output",
 CellChangeTimes->{{3.638719266051468*^9, 3.6387192713667717`*^9}, 
   3.6389543957746625`*^9, 3.6578458158050976`*^9, 3.6578458673420453`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["References ", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
   3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
   3.6674075351295023`*^9}, 3.667408813111599*^9, {3.667408956448363*^9, 
   3.6674089769945383`*^9}, {3.6675260337733235`*^9, 3.6675260357883544`*^9}}],

Cell["\<\
1) J. Gasser and M.E. Sainio, Eur. Phys. J. C. 6 (1999) 297 [hep-ph/9803251]

2) R. Mertig and R. Scharf, Comput. Phys. Commun. 111 (1998) 265 \
[hep-ph/9801383]\[LineSeparator]\
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.667434504375306*^9, 3.66743452937569*^9}, {3.667434564133724*^9, 
   3.6674345738963737`*^9}, {3.6674347332658224`*^9, 3.667434771616411*^9}, {
   3.667526042790962*^9, 3.6675260493585625`*^9}, {3.66752609835089*^9, 
   3.667526217372769*^9}, {3.667526298546034*^9, 3.667526341761698*^9}, {
   3.667526394042514*^9, 3.667526463850098*^9}, {3.6675268957374487`*^9, 
   3.6675268968099656`*^9}, {3.6675273622541375`*^9, 3.667527370151759*^9}, {
   3.667529744016997*^9, 3.6675297496223173`*^9}, {3.6675298037444134`*^9, 
   3.6675298620887504`*^9}, {3.6675322613342295`*^9, 3.6675322642793975`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 245, 3, 99, "Title"],
Cell[827, 27, 607, 9, 49, "Text"],
Cell[CellGroupData[{
Cell[1459, 40, 93, 1, 88, "Section"],
Cell[CellGroupData[{
Cell[1577, 45, 104, 1, 37, "Subsection"],
Cell[1684, 48, 426, 9, 49, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[2147, 62, 105, 1, 37, "Subsection"],
Cell[2255, 65, 274, 5, 30, "Text"],
Cell[2532, 72, 547, 13, 81, "Input"],
Cell[3082, 87, 2324, 71, 113, "Text"],
Cell[5409, 160, 288, 6, 32, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[5746, 172, 124, 2, 58, "Section"],
Cell[5873, 176, 1733, 48, 69, "Text"],
Cell[CellGroupData[{
Cell[7631, 228, 1261, 35, 40, "Input"],
Cell[8895, 265, 1333, 43, 44, "Output"]
}, Open  ]],
Cell[10243, 311, 496, 12, 70, "Text"],
Cell[CellGroupData[{
Cell[10764, 327, 241, 4, 40, "Input"],
Cell[11008, 333, 1070, 33, 44, "Output"]
}, Open  ]],
Cell[12093, 369, 1344, 37, 114, "Text"],
Cell[CellGroupData[{
Cell[13462, 410, 1540, 38, 42, "Input"],
Cell[15005, 450, 1346, 41, 68, "Output"]
}, Open  ]],
Cell[16366, 494, 679, 14, 51, "Text"],
Cell[CellGroupData[{
Cell[17070, 512, 2494, 64, 114, "Input"],
Cell[19567, 578, 1264, 35, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20868, 618, 181, 4, 40, "Input"],
Cell[21052, 624, 489, 13, 58, "Output"]
}, Open  ]],
Cell[21556, 640, 592, 17, 32, "Text"],
Cell[22151, 659, 1002, 30, 41, "Text"],
Cell[23156, 691, 206, 4, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[23399, 700, 303, 9, 58, "Section"],
Cell[23705, 711, 3471, 106, 94, "Text"],
Cell[27179, 819, 182, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[27386, 825, 1334, 37, 40, "Input"],
Cell[28723, 864, 1327, 44, 44, "Output"]
}, Open  ]],
Cell[30065, 911, 197, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[30287, 919, 218, 4, 40, "Input"],
Cell[30508, 925, 2110, 70, 65, "Output"]
}, Open  ]],
Cell[32633, 998, 299, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[32957, 1008, 1040, 30, 42, "Input"],
Cell[34000, 1040, 868, 26, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34905, 1071, 1659, 46, 63, "Input"],
Cell[36567, 1119, 550, 15, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37154, 1139, 189, 4, 40, "Input"],
Cell[37346, 1145, 330, 8, 58, "Output"]
}, Open  ]],
Cell[37691, 1156, 475, 9, 49, "Text"],
Cell[38169, 1167, 436, 7, 49, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[38642, 1179, 353, 9, 58, "Section"],
Cell[38998, 1190, 281, 8, 30, "Text"],
Cell[39282, 1200, 1797, 55, 88, "Text"],
Cell[CellGroupData[{
Cell[41104, 1259, 1232, 33, 40, "Input"],
Cell[42339, 1294, 1128, 39, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43504, 1338, 263, 5, 40, "Input"],
Cell[43770, 1345, 994, 33, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44801, 1383, 1303, 35, 42, "Input"],
Cell[46107, 1420, 1523, 44, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47667, 1469, 2310, 62, 114, "Input"],
Cell[49980, 1533, 915, 30, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50932, 1568, 215, 5, 40, "Input"],
Cell[51150, 1575, 337, 10, 58, "Output"]
}, Open  ]],
Cell[51502, 1588, 154, 3, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[51693, 1596, 240, 8, 58, "Section"],
Cell[51936, 1606, 105, 1, 30, "Text"],
Cell[52044, 1609, 1660, 59, 50, "Text"],
Cell[53707, 1670, 424, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[54156, 1682, 166, 3, 40, "Input"],
Cell[54325, 1687, 978, 33, 55, "Output"]
}, Open  ]],
Cell[55318, 1723, 366, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[55709, 1733, 1789, 51, 61, "Input"],
Cell[57501, 1786, 2350, 79, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59888, 1870, 172, 3, 40, "Input"],
Cell[60063, 1875, 2368, 81, 65, "Output"]
}, Open  ]],
Cell[62446, 1959, 307, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[62778, 1970, 1020, 30, 42, "Input"],
Cell[63801, 2002, 1551, 44, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65389, 2051, 2547, 67, 120, "Input"],
Cell[67939, 2120, 1035, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69011, 2157, 192, 4, 40, "Input"],
Cell[69206, 2163, 389, 11, 58, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69644, 2180, 246, 8, 58, "Section"],
Cell[69893, 2190, 1463, 50, 50, "Text"],
Cell[CellGroupData[{
Cell[71381, 2244, 1097, 31, 40, "Input"],
Cell[72481, 2277, 1256, 41, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73774, 2323, 163, 3, 40, "Input"],
Cell[73940, 2328, 9975, 311, 186, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83952, 2644, 1180, 34, 42, "Input"],
Cell[85135, 2680, 1522, 42, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86694, 2727, 2303, 62, 120, "Input"],
Cell[89000, 2791, 1030, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90067, 2828, 187, 4, 40, "Input"],
Cell[90257, 2834, 369, 10, 58, "Output"]
}, Open  ]],
Cell[90641, 2847, 184, 4, 30, "Text"],
Cell[90828, 2853, 673, 22, 61, "Input"],
Cell[91504, 2877, 158, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[91687, 2884, 261, 7, 40, "Input"],
Cell[91951, 2893, 393, 11, 58, "Output"]
}, Open  ]],
Cell[92359, 2907, 156, 2, 30, "Text"],
Cell[92518, 2911, 1586, 53, 50, "Text"],
Cell[CellGroupData[{
Cell[94129, 2968, 1067, 31, 40, "Input"],
Cell[95199, 3001, 1252, 42, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96488, 3048, 166, 3, 40, "Input"],
Cell[96657, 3053, 1630, 55, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98324, 3113, 1133, 33, 42, "Input"],
Cell[99460, 3148, 1339, 39, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100836, 3192, 2122, 58, 120, "Input"],
Cell[102961, 3252, 987, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103985, 3289, 191, 4, 40, "Input"],
Cell[104179, 3295, 337, 10, 58, "Output"]
}, Open  ]],
Cell[104531, 3308, 212, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[104768, 3315, 404, 13, 40, "Input"],
Cell[105175, 3330, 360, 10, 58, "Output"]
}, Open  ]],
Cell[105550, 3343, 129, 3, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[105716, 3351, 279, 8, 58, "Section"],
Cell[105998, 3361, 1821, 63, 50, "Text"],
Cell[CellGroupData[{
Cell[107844, 3428, 98, 2, 40, "Input"],
Cell[107945, 3432, 9894, 309, 186, "Output"]
}, Open  ]],
Cell[117854, 3744, 243, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[118122, 3753, 5991, 184, 205, "Input"],
Cell[124116, 3939, 5024, 177, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129177, 4121, 174, 3, 40, "Input"],
Cell[129354, 4126, 3296, 109, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132687, 4240, 999, 29, 42, "Input"],
Cell[133689, 4271, 1429, 42, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135155, 4318, 2345, 63, 120, "Input"],
Cell[137503, 4383, 994, 31, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138534, 4419, 199, 4, 40, "Input"],
Cell[138736, 4425, 365, 10, 58, "Output"]
}, Open  ]],
Cell[139116, 4438, 344, 11, 40, "Input"],
Cell[139463, 4451, 404, 13, 40, "Input"],
Cell[139870, 4466, 410, 13, 40, "Input"],
Cell[CellGroupData[{
Cell[140305, 4483, 406, 12, 40, "Input"],
Cell[140714, 4497, 368, 10, 58, "Output"]
}, Open  ]],
Cell[141097, 4510, 228, 7, 33, "Text"],
Cell[141328, 4519, 1716, 58, 50, "Text"],
Cell[CellGroupData[{
Cell[143069, 4581, 105, 1, 40, "Input"],
Cell[143177, 4584, 1610, 54, 45, "Output"]
}, Open  ]],
Cell[144802, 4641, 157, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[144984, 4648, 1181, 34, 40, "Input"],
Cell[146168, 4684, 1237, 43, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147442, 4732, 178, 3, 40, "Input"],
Cell[147623, 4737, 1987, 67, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149647, 4809, 999, 29, 42, "Input"],
Cell[150649, 4840, 771, 24, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151457, 4869, 1560, 45, 63, "Input"],
Cell[153020, 4916, 527, 16, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153584, 4937, 199, 4, 40, "Input"],
Cell[153786, 4943, 258, 7, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154081, 4955, 780, 23, 40, "Input"],
Cell[154864, 4980, 290, 7, 58, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155203, 4993, 328, 4, 58, "Section"],
Cell[155534, 4999, 1249, 19, 87, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ReductionToMI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     52731,       1545]
NotebookOptionsPosition[     51027,       1486]
NotebookOutlinePosition[     51440,       1502]
CellTagsIndexPosition[     51397,       1499]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Reduction to Master Integrals", "Title",
 CellChangeTimes->{{3.658291536138377*^9, 3.658291540976873*^9}}],

Cell[TextData[{
 "In this notebook, we show how to reduce the integral ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "ds"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "21"], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       RowBox[{"s", "=", 
        SuperscriptBox["m", "2"]}]}]}]}]}], TraditionalForm]]],
 "} to master integrals using Tarcer [1]. This notebook corresponds to \
Section 5 of the paper."
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
  3.667532295933208*^9, 3.6675323375475883`*^9}}],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{{3.658291701387807*^9, 3.658291704698738*^9}, {
  3.658291737928323*^9, 3.658291740631324*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</home/user/TARCER\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "tarcer23.mx"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Comment", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "\"\<spell\>\""}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "\"\<spell1\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.620096087121071*^9, 3.6200961404830437`*^9}, {
   3.658201139281355*^9, 3.658201141756219*^9}, {3.667532286062643*^9, 
   3.6675322865356703`*^9}, 3.667532341176796*^9}],

Cell["\<\

We define replacement that will be used frequently later on in this notebook \
for easier manipulation of the output from Tarcer, as well as to translate \
from Tarcer notation to our notation. See Appendix B for more details \
regarding the notation and translation. Replacement 1 will be used for \
expressions that need to be subsequently differentiated, while Replacement 2 \
is for expressions that have already been differentiated w.r.t. the external \
momentum s. \
\>", "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
   3.6582918230911617`*^9, 3.658291984130862*^9}, 3.6582922380657454`*^9, {
   3.688741903544022*^9, 3.6887419074212327`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Replacement1", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["J",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        RowBox[{
         FormBox[
          RowBox[{"{", 
           RowBox[{"2", ",", "M"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}],
          TraditionalForm]}], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
         2, $CellContext`M}, {1, $CellContext`M}, {1, $CellContext`m}}],
       Editable->True], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"H112", "[", "s", "]"}]}]}], ",", "  ", 
     RowBox[{
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["J",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        RowBox[{
         FormBox[
          RowBox[{"{", 
           RowBox[{"2", ",", "m"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm]}], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
         2, $CellContext`m}, {1, $CellContext`M}, {1, $CellContext`M}}],
       Editable->True], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"H211", "[", "s", "]"}]}]}], ",", "  ", 
     RowBox[{
      InterpretationBox[
       SubsuperscriptBox[
        StyleBox["J",
         SingleLetterItalics->False,
         FontWeight->"Bold"], 
        RowBox[{
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}],
          TraditionalForm]}], 
        RowBox[{"(", 
         FormBox["d",
          TraditionalForm], ")"}]],
       HighEnergyPhysics`Tarcer`TJI[$CellContext`d, $CellContext`s, {{
         1, $CellContext`M}, {1, $CellContext`M}, {1, $CellContext`m}}],
       Editable->True], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"H111", "[", "s", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        SubsuperscriptBox[
         StyleBox["A",
          SingleLetterItalics->False,
          FontWeight->"Bold"], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}],
          TraditionalForm], 
         RowBox[{"(", 
          FormBox["d",
           TraditionalForm], ")"}]],
        HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`m}}],
        Editable->True], " ", 
       InterpretationBox[
        SubsuperscriptBox[
         StyleBox["A",
          SingleLetterItalics->False,
          FontWeight->"Bold"], 
         FormBox[
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}],
          TraditionalForm], 
         RowBox[{"(", 
          FormBox["d",
           TraditionalForm], ")"}]],
        HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 0, {{1, $CellContext`M}}],
        Editable->True]}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"I1I1", "[", 
        RowBox[{"m", ",", "M"}], "]"}]}]}], ",", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        InterpretationBox[
         SubsuperscriptBox[
          StyleBox["A",
           SingleLetterItalics->False,
           FontWeight->"Bold"], 
          FormBox[
           RowBox[{"{", 
            RowBox[{"1", ",", "M"}], "}"}],
           TraditionalForm], 
          RowBox[{"(", 
           FormBox["d",
            TraditionalForm], ")"}]],
         HighEnergyPhysics`Tarcer`TAI[$CellContext`d, 
          0, {{1, $CellContext`M}}],
         Editable->True], ")"}], "2"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"I1I1", "[", 
        RowBox[{"M", ",", "M"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacement2", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", 
      SuperscriptBox["m", "2"]}], ",", 
     RowBox[{
      RowBox[{"H111", "[", "_", "]"}], "\[Rule]", "H111"}], ",", 
     RowBox[{
      RowBox[{"H112", "[", "_", "]"}], "\[Rule]", "H112"}], ",", 
     RowBox[{
      RowBox[{"H211", "[", "_", "]"}], "\[Rule]", "H211"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["H112", "\[Prime]",
        MultilineFunction->None], "[", "_", "]"}], "\[Rule]", "DH112"}], ",", 
     
     RowBox[{
      RowBox[{
       SuperscriptBox["H211", "\[Prime]",
        MultilineFunction->None], "[", "_", "]"}], "\[Rule]", "DH211"}], ",", 
     
     RowBox[{
      RowBox[{
       SuperscriptBox["H111", "\[Prime]",
        MultilineFunction->None], "[", "_", "]"}], "\[Rule]", "DH111"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.657941196149563*^9, 3.6579411964011517`*^9}, 
   3.6582917545075808`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduction to Master Integrals", "Section",
 CellChangeTimes->{{3.658291701387807*^9, 3.658291704698738*^9}, {
   3.658291737928323*^9, 3.658291740631324*^9}, {3.658292211368582*^9, 
   3.6582922251496553`*^9}, 3.6887419130602303`*^9}],

Cell[TextData[{
 "We first reduce the integrals ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"p", ".", "q"}], ")"}]}], ")"}], "2"], ">>"}], 
   TraditionalForm]]],
 "  (pqSq below) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}], ">>"}], TraditionalForm]]],
 "  (qSq below) to a linear combination of master integrals."
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
  3.6582918230911617`*^9, 3.658291984130862*^9}, {3.658292047674726*^9, 
  3.658292146268628*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pqSq", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"TarcerRecurse", "[", 
      RowBox[{"TFI", "[", 
       RowBox[{"d", ",", "s", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "m"}], "}"}], ",", "0", ",", "0", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "M"}], "}"}]}], "}"}]}], "]"}], "]"}]}], " ", "//.",
     "Replacement1"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"qSq", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"TarcerRecurse", "[", 
     RowBox[{"TFI", "[", 
      RowBox[{"d", ",", "s", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "m"}], "}"}], ",", "0", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "M"}], "}"}]}], "}"}]}], "]"}], "]"}]}], "  ", "//.",
    "Replacement1"}]}]}], "Input",
 CellChangeTimes->{{3.625320639414672*^9, 3.62532064884317*^9}, {
   3.6253206998468246`*^9, 3.6253207176658077`*^9}, {3.6253217635396*^9, 
   3.625321764804418*^9}, 3.625323732020849*^9, {3.626828091097941*^9, 
   3.626828113560297*^9}, {3.6579412051812677`*^9, 3.657941237298087*^9}, {
   3.6579414063913097`*^9, 3.6579414078657713`*^9}, {3.657945742073256*^9, 
   3.657945766383864*^9}, 3.657985957492055*^9, {3.6580311768373823`*^9, 
   3.658031222494487*^9}, 3.6580324493022537`*^9, 3.6580340562854233`*^9, {
   3.658034162832081*^9, 3.6580341819655113`*^9}, {3.6580558881102247`*^9, 
   3.658055891990595*^9}, 3.658056712030961*^9, 3.658057083164419*^9, {
   3.658209366971003*^9, 3.658209368007489*^9}, 3.658211376795372*^9, 
   3.658211438666649*^9, {3.6582117836395197`*^9, 3.6582118070259333`*^9}, 
   3.6582120675901337`*^9, 3.658213911285231*^9, 3.6582142789077673`*^9, {
   3.6582791565756693`*^9, 3.65827917170825*^9}, {3.658279761250698*^9, 
   3.658279781279859*^9}, {3.658279992114565*^9, 3.6582799949444733`*^9}, 
   3.658280035288066*^9, {3.658280193210091*^9, 3.658280196046619*^9}, {
   3.6582802417643948`*^9, 3.6582803031273937`*^9}, {3.658280530639018*^9, 
   3.658280534738426*^9}, {3.658280781720892*^9, 3.6582807862026243`*^9}, 
   3.658280843491373*^9, {3.6582813051934967`*^9, 3.6582813181716843`*^9}, {
   3.658281407790989*^9, 3.6582814091667833`*^9}, {3.658281449623879*^9, 
   3.658281451147735*^9}, {3.658281561430374*^9, 3.6582816639132433`*^9}, {
   3.6582817715286694`*^9, 3.658281774986494*^9}, {3.6582818135238943`*^9, 
   3.658281887463633*^9}, {3.658281961430036*^9, 3.658281964882526*^9}, {
   3.6582820676769543`*^9, 3.658282074872299*^9}, {3.6582821854212503`*^9, 
   3.658282207103702*^9}, {3.658282242366486*^9, 3.6582822450433292`*^9}, {
   3.658290377267333*^9, 3.6582903789037123`*^9}, {3.658290745975765*^9, 
   3.658290769849868*^9}, {3.6582908968100557`*^9, 3.658290906954514*^9}, {
   3.658292015257959*^9, 3.658292017377554*^9}, {3.658292257767736*^9, 
   3.6582922684676743`*^9}, {3.65829261249338*^9, 3.658292634434422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"8", " ", "d", " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["M", "4"]}], "-", 
       RowBox[{"36", " ", "d", " ", 
        SuperscriptBox["M", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["M", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", "s"}], "+", 
       RowBox[{"7", " ", "d", " ", 
        SuperscriptBox["m", "2"], " ", "s"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["m", "2"], " ", "s"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["M", "2"], " ", "s"}], "+", 
       RowBox[{"33", " ", "d", " ", 
        SuperscriptBox["M", "2"], " ", "s"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["M", "2"], " ", "s"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"3", " ", "d", " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["s", "2"]}]}], ")"}], " ", 
     RowBox[{"H111", "[", "s", "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"9", " ", "d", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"20", " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"32", " ", "d", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", "s"}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", "s"}], "+", 
      RowBox[{"44", " ", 
       SuperscriptBox["M", "2"], " ", "s"}], "-", 
      RowBox[{"28", " ", "d", " ", 
       SuperscriptBox["M", "2"], " ", "s"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"5", " ", "d", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], " ", 
    RowBox[{"H112", "[", "s", "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["M", "2"]}], "-", "s", "+", 
      RowBox[{"d", " ", "s"}]}], ")"}], " ", 
    RowBox[{"H211", "[", "s", "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"5", " ", "d", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"8", " ", "s"}], "+", 
      RowBox[{"5", " ", "d", " ", "s"}]}], ")"}], " ", 
    RowBox[{"I1I1", "[", 
     RowBox[{"m", ",", "M"}], "]"}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"5", " ", "d", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"14", " ", "s"}], "+", 
      RowBox[{"11", " ", "d", " ", "s"}]}], ")"}], " ", 
    RowBox[{"I1I1", "[", 
     RowBox[{"M", ",", "M"}], "]"}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.6582922622937117`*^9, 3.658292270024695*^9}, {
  3.6582926161236277`*^9, 3.6582926354758463`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"H111", "[", "s", "]"}]}], "+", 
  RowBox[{"I1I1", "[", 
   RowBox[{"M", ",", "M"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6582922622937117`*^9, 3.658292270024695*^9}, {
  3.6582926161236277`*^9, 3.6582926355919647`*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nIn the reduction above, we see that the we have the master integrals ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "111"], ",", 
    RowBox[{
     SubscriptBox["H", "211"], "and", " ", 
     SubscriptBox["H", "112"]}]}], TraditionalForm]]],
 ". As the expression for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"H", "'"}], "21"], TraditionalForm]]],
 "requires differentiating  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"p", ".", "q"}], ")"}]}], ")"}], "2"], ">>"}], 
   TraditionalForm]]],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}], ">>"}], TraditionalForm]]],
 ", we will need to differentiate these master integrals. Therefore, using \
Eq. (6) we reduce the differentiated master integrals as follows. (Below, the \
derivative of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "211"], TraditionalForm]]],
 "is not shown. That is because this ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"H", "'"}], "211"], TraditionalForm]]],
 "cancels out in what follows. This can of course be known only with the \
benefit of hindsight.)"
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
  3.6582918230911617`*^9, 3.658291984130862*^9}, {3.658292047674726*^9, 
  3.658292146268628*^9}, {3.658292231438108*^9, 3.658292281968443*^9}, {
  3.658292324045394*^9, 3.6582925966196404`*^9}, {3.6904249683875165`*^9, 
  3.6904249693189917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DH111", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"TarcerRecurse", "[", 
       RowBox[{"-", 
        RowBox[{"TFI", "[", 
         RowBox[{
          RowBox[{"d", "+", "2"}], ",", "s", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "m"}], "}"}], ",", "0", ",", "0", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "M"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "M"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], " ",
      "//.", "Replacement1"}], " ", "//.", " ", "Replacement2"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DH112", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"TarcerRecurse", "[", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"TFI", "[", 
        RowBox[{
         RowBox[{"d", "+", "2"}], ",", "s", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "m"}], "}"}], ",", "0", ",", "0", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "M"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], " ", 
    "//.", "Replacement1"}], " ", "//.", " ", "Replacement2"}]}]}], "Input",
 CellChangeTimes->{{3.658030302370069*^9, 3.658030317132585*^9}, {
   3.658030641991652*^9, 3.65803064323835*^9}, {3.658030772486856*^9, 
   3.658030779196641*^9}, {3.6580312655909643`*^9, 3.658031265964128*^9}, 
   3.658032480759302*^9, 3.658034034629532*^9, 3.6580558968109407`*^9, 
   3.658056715661075*^9, 3.658057087753725*^9, 3.6582015194116488`*^9, 
   3.6582093734185133`*^9, 3.6582117868128843`*^9, {3.658211979240041*^9, 
   3.658211982053163*^9}, 3.6582120544303703`*^9, {3.658279178393017*^9, 
   3.658279199517352*^9}, {3.6582797860617027`*^9, 3.6582797863632803`*^9}, {
   3.658280064513402*^9, 3.658280077806353*^9}, 3.6582802475032682`*^9, 
   3.6582802959081182`*^9, {3.658280538886284*^9, 3.658280539949052*^9}, 
   3.658280642028178*^9, 3.658280792564762*^9, 3.65828084617025*^9, {
   3.6582914478574743`*^9, 3.658291462322812*^9}, {3.658292027908935*^9, 
   3.65829202874373*^9}, 3.658292605264614*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "H211"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "H111"}], 
   SuperscriptBox["m", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "H112", " ", 
    SuperscriptBox["M", "2"]}], 
   SuperscriptBox["m", "2"]]}]], "Output",
 CellChangeTimes->{{3.658292602587385*^9, 3.6582926059587727`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"3", " ", "d"}]}], ")"}], " ", "H111", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "m", " ", "M"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "m", " ", "M"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "H211", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"H112", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"16", " ", "d", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"32", " ", "d", " ", 
       SuperscriptBox["M", "4"]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{"I1I1", "[", 
     RowBox[{"m", ",", "M"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    RowBox[{"I1I1", "[", 
     RowBox[{"M", ",", "M"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "m", " ", "M"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.658292602587385*^9, 3.658292606369123*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nNext, we differentiate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"p", ".", "q"}], ")"}]}], ")"}], "2"], ">>"}], 
   TraditionalForm]]],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}], ">>"}], TraditionalForm]]],
 " and replace the the derivatives of the master integrals with their reduced \
forms."
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
   3.6582918230911617`*^9, 3.658291984130862*^9}, {3.658292047674726*^9, 
   3.658292146268628*^9}, {3.658292231438108*^9, 3.658292281968443*^9}, {
   3.658292324045394*^9, 3.6582925966196404`*^9}, {3.658292651937797*^9, 
   3.6582926870536947`*^9}, 3.6887419171270976`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DpqSq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"pqSq", ",", "s"}], "]"}], " ", "//.", " ", "Replacement2"}], 
    " ", "//", "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DqSq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"qSq", ",", "s"}], "]"}], " ", "//.", " ", "Replacement2"}], " ",
    "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6579457708006763`*^9, 3.65794579003505*^9}, {
   3.6580307619920073`*^9, 3.65803076501484*^9}, {3.658030911211825*^9, 
   3.658030911429905*^9}, 3.658031234550757*^9, {3.6580340512986917`*^9, 
   3.658034071401039*^9}, {3.658034118430429*^9, 3.65803412874992*^9}, 
   3.6580342057975063`*^9, {3.65803482170975*^9, 3.658034822673417*^9}, 
   3.658209385061489*^9, 3.6582094392508307`*^9, {3.6582095863414383`*^9, 
   3.658209600950857*^9}, 3.6582096390506*^9, {3.6582101450077457`*^9, 
   3.658210149606266*^9}, {3.658212473469612*^9, 3.658212491064603*^9}, {
   3.658279218322592*^9, 3.658279223357896*^9}, {3.6582797146157503`*^9, 
   3.658279748743976*^9}, {3.6582798261088867`*^9, 3.658279859919648*^9}, {
   3.65828010296804*^9, 3.658280121567154*^9}, 3.658280253596736*^9, 
   3.6582803081435213`*^9, 3.65828055578078*^9, 3.6582815524657*^9, {
   3.658292295559585*^9, 3.65829231250979*^9}, {3.658292692266358*^9, 
   3.658292696828436*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["M", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H211", " ", 
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"14", " ", "d"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "H112", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"20", " ", "d"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"19", " ", "d"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"7", " ", "d"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}], "+", 
       RowBox[{"H111", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"38", " ", "d"}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "3"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42"}], "+", 
             RowBox[{"47", " ", "d"}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"27", " ", "d"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"7", " ", "d"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"]}]}], ")"}], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["M", "2"]}]}], ")"}], " ", 
     RowBox[{"I1I1", "[", 
      RowBox[{"m", ",", "M"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"18", " ", "d"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          SuperscriptBox["d", "3"]}], ")"}], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "d"}]}], ")"}], " ", 
        SuperscriptBox["M", "4"]}]}], ")"}], " ", 
     RowBox[{"I1I1", "[", 
      RowBox[{"M", ",", "M"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.658292302152994*^9, {3.6582926901830463`*^9, 3.6582926975038567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "H111"}], "-", 
  RowBox[{"H211", " ", 
   SuperscriptBox["m", "2"]}], "-", 
  RowBox[{"2", " ", "H112", " ", 
   SuperscriptBox["M", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.658292302152994*^9, {3.6582926901830463`*^9, 3.65829269750912*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nPlugging all these elements back into Eq. (18), we get the final \
expression for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"H", "'"}], "21"], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       RowBox[{"s", "=", 
        SuperscriptBox["m", "2"]}]}]}], "}"}]}], TraditionalForm]]],
 " in terms of master integrals."
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
  3.6582918230911617`*^9, 3.658291984130862*^9}, {3.658292047674726*^9, 
  3.658292146268628*^9}, {3.658292231438108*^9, 3.658292281968443*^9}, {
  3.658292324045394*^9, 3.6582925966196404`*^9}, {3.658292651937797*^9, 
  3.6582926870536947`*^9}, {3.65829271903544*^9, 3.658292729232863*^9}, {
  3.6582930767162037`*^9, 3.6582930785962667`*^9}, {3.65829310976906*^9, 
  3.658293187577985*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DH21", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", "DpqSq"}], "-", "qSq", "-", 
        RowBox[{"DqSq", " ", "s"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["s", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", "pqSq"}], "-", 
          RowBox[{"qSq", " ", "s"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["s", "3"]}]]}], " ", "//.", "Replacement1"}], " ", "//.",
     "Replacement2"}], " ", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.658279470205461*^9, 3.6582794745956793`*^9}, {
   3.6582795070015373`*^9, 3.658279522886917*^9}, {3.658280519949242*^9, 
   3.6582805213698187`*^9}, {3.658280588044653*^9, 3.658280590044917*^9}, 
   3.658280728856119*^9, {3.658290810158345*^9, 3.658290812264126*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}], " ", 
    SuperscriptBox["m", "6"], " ", 
    SuperscriptBox["M", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H211", " ", 
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"42", " ", "d"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "3"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "H112", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"32", " ", "d"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "3"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"5", " ", "d"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"4", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "H111", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"12", " ", "d"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"3", " ", "d"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"9", " ", "d"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"]}]}], ")"}], " ", 
        SuperscriptBox["M", "2"]}]}], ")"}], " ", 
     RowBox[{"I1I1", "[", 
      RowBox[{"m", ",", "M"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"I1I1", "[", 
      RowBox[{"M", ",", "M"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6582908129744663`*^9, 3.658290925419304*^9, 3.658290964742679*^9, {
   3.658291174986988*^9, 3.658291199953602*^9}, 3.658293189936961*^9}]
}, Open  ]],

Cell[TextData[{
 "\nThe expression for  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"H", "'"}], "21"], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       RowBox[{"s", "=", 
        SuperscriptBox["m", "2"]}]}]}], "}"}]}], TraditionalForm]]],
 "as obtained from a direct differentiation of Eq. (2.14) of arXiv:0707.2277 \
[hep-ph]. is given below, and shown to be equal to the expression we obtained \
above."
}], "Text",
 CellChangeTimes->{{3.658291549760932*^9, 3.658291622322494*^9}, {
  3.6582918230911617`*^9, 3.658291984130862*^9}, {3.658292047674726*^9, 
  3.658292146268628*^9}, {3.658292231438108*^9, 3.658292281968443*^9}, {
  3.658292324045394*^9, 3.6582925966196404`*^9}, {3.658292651937797*^9, 
  3.6582926870536947`*^9}, {3.65829271903544*^9, 3.658292729232863*^9}, {
  3.6582930767162037`*^9, 3.6582930785962667`*^9}, {3.65829310976906*^9, 
  3.658293187577985*^9}, {3.65829323502006*^9, 3.658293264491808*^9}, {
  3.658293390081991*^9, 3.658293422077652*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpectedDH21", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "d"}]}], ")"}], " ", 
      SuperscriptBox["m", "6"], " ", 
      SuperscriptBox["M", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H211", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"42", " ", "d"}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "3"]}]}], ")"}], " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
             SuperscriptBox["M", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "H112", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"32", " ", "d"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "3"]}]}], ")"}], " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"5", " ", "d"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["d", "2"]}]}], ")"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "d", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"]}]}], ")"}], " ", 
             SuperscriptBox["M", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "H111", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"12", " ", "d"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"3", " ", "d"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"]}]}], ")"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "d", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"]}]}], ")"}], " ", 
             SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"9", " ", "d"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"]}]}], ")"}], " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       RowBox[{"I1I1", "[", 
        RowBox[{"m", ",", "M"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["M", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "4"], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["M", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"I1I1", "[", 
        RowBox[{"M", ",", "M"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.658212896771269*^9, 3.658212899757966*^9}, {
  3.658290672296104*^9, 3.658290698228266*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DH21", "-", "ExpectedDH21"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6582934384886227`*^9, 3.658293443545354*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.658293444544339*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References ", "Section",
 CellChangeTimes->{{3.645834203885528*^9, 3.645834208081935*^9}, {
   3.6674039170813203`*^9, 3.6674039178683653`*^9}, {3.6674075291521606`*^9, 
   3.6674075351295023`*^9}, 3.667408813111599*^9, {3.667408956448363*^9, 
   3.6674089769945383`*^9}, {3.6675260337733235`*^9, 3.6675260357883544`*^9}}],

Cell["\<\
1) R. Mertig and R. Scharf, Comput. Phys. Commun. 111 (1998) 265 \
[hep-ph/9801383]\[LineSeparator]\
\>", "Text",
 CellChangeTimes->{{3.645834939253807*^9, 3.6458349651654525`*^9}, {
   3.6465602370360203`*^9, 3.6465602918711567`*^9}, {3.667407614916066*^9, 
   3.6674076481409664`*^9}, {3.667407703125111*^9, 3.667407754888072*^9}, 
   3.667407799504624*^9, {3.6674078402769556`*^9, 3.667407852673665*^9}, {
   3.6674081790683336`*^9, 3.667408179449355*^9}, {3.6674089811289425`*^9, 
   3.667408981532547*^9}, {3.667409085435112*^9, 3.667409160331848*^9}, {
   3.667434504375306*^9, 3.66743452937569*^9}, {3.667434564133724*^9, 
   3.6674345738963737`*^9}, {3.6674347332658224`*^9, 3.667434771616411*^9}, {
   3.667526042790962*^9, 3.6675260493585625`*^9}, {3.66752609835089*^9, 
   3.667526217372769*^9}, {3.667526298546034*^9, 3.667526341761698*^9}, {
   3.667526394042514*^9, 3.667526463850098*^9}, {3.6675268957374487`*^9, 
   3.6675268968099656`*^9}, {3.6675273622541375`*^9, 3.667527370151759*^9}, {
   3.667529744016997*^9, 3.6675297496223173`*^9}, {3.6675298037444134`*^9, 
   3.6675298620887504`*^9}, {3.6675323659672136`*^9, 3.6675323673582935`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 112, 1, 88, "Title"],
Cell[694, 25, 608, 18, 42, "Text"],
Cell[CellGroupData[{
Cell[1327, 47, 148, 2, 65, "Section"],
Cell[1478, 51, 641, 14, 97, "Input"],
Cell[2122, 67, 690, 12, 87, "Text"],
Cell[2815, 81, 5356, 169, 66, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8208, 255, 240, 3, 65, "Section"],
Cell[8451, 260, 633, 21, 32, "Text"],
Cell[CellGroupData[{
Cell[9109, 285, 3326, 63, 78, "Input"],
Cell[12438, 350, 5650, 173, 150, "Output"],
Cell[18091, 525, 306, 8, 39, "Output"]
}, Open  ]],
Cell[18412, 536, 1572, 48, 89, "Text"],
Cell[CellGroupData[{
Cell[20009, 588, 2247, 52, 78, "Input"],
Cell[22259, 642, 404, 13, 60, "Output"],
Cell[22666, 657, 3828, 131, 65, "Output"]
}, Open  ]],
Cell[26509, 791, 817, 24, 51, "Text"],
Cell[CellGroupData[{
Cell[27351, 819, 1409, 27, 78, "Input"],
Cell[28763, 848, 5043, 151, 105, "Output"],
Cell[33809, 1001, 360, 11, 39, "Output"]
}, Open  ]],
Cell[34184, 1015, 871, 21, 55, "Text"],
Cell[CellGroupData[{
Cell[35080, 1040, 1089, 30, 60, "Input"],
Cell[36172, 1072, 5812, 171, 106, "Output"]
}, Open  ]],
Cell[41999, 1246, 1036, 23, 55, "Text"],
Cell[43038, 1271, 6150, 172, 147, "Input"],
Cell[CellGroupData[{
Cell[49213, 1447, 162, 3, 39, "Input"],
Cell[49378, 1452, 70, 1, 39, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49497, 1459, 328, 4, 65, "Section"],
Cell[49828, 1465, 1171, 17, 49, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/TwoMassMBResults.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61960,       1757]
NotebookOptionsPosition[     60286,       1697]
NotebookOutlinePosition[     60706,       1713]
CellTagsIndexPosition[     60663,       1710]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two-Mass-Scale Results", "Title",
 CellChangeTimes->{{3.647542300929818*^9, 3.647542308121431*^9}}],

Cell["Summation Indices", "Subtitle",
 CellChangeTimes->{{3.658249538786686*^9, 3.658249542398892*^9}, {
  3.6675324877098756`*^9, 3.667532493050085*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", 
     SuperscriptBox["M", "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lmax", "=", "10"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6475959447430687`*^9, 3.6475959724826555`*^9}, {
   3.6476211337398005`*^9, 3.6476211343598013`*^9}, {3.6476212033069*^9, 
   3.6476212285739365`*^9}, 3.658249558495813*^9, {3.658249773248096*^9, 
   3.65824977366912*^9}, {3.667532497451293*^9, 3.667532513141321*^9}, {
   3.6675358049649487`*^9, 3.667535807869454*^9}}],

Cell["", "Text"],

Cell[CellGroupData[{

Cell["Two-Mass Pseudothreshold Configurations", "Subtitle",
 CellChangeTimes->{{3.6582495746647377`*^9, 3.658249614410011*^9}, {
  3.6675355774385405`*^9, 3.667535584452953*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["H", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
   RowBox[{"{", 
    RowBox[{"m", ",", "m", ",", 
     RowBox[{"M", ";", 
      SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.667535535953166*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111", "[", 
   RowBox[{"m_", ",", "m_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["M", "2"], 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"], "-", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "x"]}], "]"}], "2"], "+", 
       RowBox[{"Log", "[", "x", "]"}], "-", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "x"]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["x", 
          RowBox[{"1", "-", "x"}]], "]"}]}], "-", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["M", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], "]"}]}]}], ")"}], "+", 
     RowBox[{"2", "x", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], "]"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           RowBox[{"1", "-", "x"}]], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], "x"], "]"}]}], "-", 
        RowBox[{"Log", "[", "x", "]"}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}]]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", 
           RowBox[{"1", "-", "x"}]], "]"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"x", "-", "1"}], "x"], "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475424732329226`*^9, 3.647542508884986*^9}, {
  3.6782960316057377`*^9, 3.6782960354849596`*^9}, {3.67831119485394*^9, 
  3.678311196553037*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["H", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}]], 
   RowBox[{"{", 
    RowBox[{"m", ",", "M", ",", 
     RowBox[{"M", ";", 
      SuperscriptBox["m", "2"]}]}], "}"}]}], TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.6475425905603294`*^9, 3.647542621377184*^9}, {
   3.6475426593630505`*^9, 3.647542659565851*^9}, 3.667535539743973*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H211", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", "x"}]], "-", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", "x"}]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475426364498105`*^9, 3.6475427391953917`*^9}, {
  3.647542773189252*^9, 3.6475428669096174`*^9}, {3.6782947062245336`*^9, 
  3.6782947073425975`*^9}, {3.6783049186186266`*^9, 3.6783049419364853`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["H", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}]], 
   RowBox[{"{", 
    RowBox[{"m", ",", "M", ",", 
     RowBox[{"M", ";", 
      SuperscriptBox["m", "2"]}]}], "}"}]}], TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.6475425905603294`*^9, 3.647542621377184*^9}, {
   3.6475426593630505`*^9, 3.647542659565851*^9}, {3.64754289664567*^9, 
   3.6475429222605143`*^9}, {3.6475432773017406`*^9, 3.647543284883354*^9}, 
   3.667535542452778*^9, {3.678172429886333*^9, 3.6781724298864937`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H121", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", "1", "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "2"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", "x"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", "x"}]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475426364498105`*^9, 3.6475427391953917`*^9}, {
   3.647542773189252*^9, 3.6475428669096174`*^9}, {3.6475429299669285`*^9, 
   3.6475429549621725`*^9}, {3.647543056391951*^9, 3.647543139268297*^9}, 
   3.6783028292339306`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\

Two-Mass Non-Pseudothreshold Configurations\
\>", "Subtitle",
 CellChangeTimes->{{3.6582495746647377`*^9, 3.6582496387064004`*^9}, {
   3.6675355636483154`*^9, 3.6675355963851748`*^9}, 3.667535646292364*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Configuration 1: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.6475432999997807`*^9, {
   3.647543355760682*^9, 3.647543355760682*^9}, 3.667535602806786*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111\[Alpha]", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["M", "2"], 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", " ", 
    RowBox[{
     FractionBox["7", "4"], "+", 
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "3"], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{"2", 
      SuperscriptBox["x", "2"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "i"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "i"}], "]"}]}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}]], 
         SuperscriptBox["x", "i"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i", "+", "j"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "i", "+", "j"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "i", "+", "j"}], ")"}]}], "]"}]}]], 
         SuperscriptBox["x", "j"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "j"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "j"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i", "+", "j"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "i", "+", "j"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "i", "+", "j"}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475424732329226`*^9, 3.647542508884986*^9}, {
  3.6475433609710913`*^9, 3.647543367039502*^9}, {3.647595789405184*^9, 
  3.6475958697777805`*^9}, {3.6475959045267687`*^9, 3.647595920154662*^9}, {
  3.647595978319989*^9, 3.6475959872284985`*^9}, {3.6476092897707586`*^9, 
  3.6476093120027914`*^9}, {3.66753566061439*^9, 3.667535707546974*^9}, {
  3.6783150521105623`*^9, 3.678315096141081*^9}, {3.678315130179028*^9, 
  3.6783151779167585`*^9}, {3.6783392129832296`*^9, 3.6783392207756753`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111\[Beta]", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["M", "2"], 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "3"], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox["1", "x"]}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["x", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["1", "x"]}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["x", 
         RowBox[{"x", "-", "1"}]]}], "]"}]}], "+", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["x", "2"]]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["1", "x"]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox["1", "x"]}], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["1", "x"]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["x", 
            RowBox[{"x", "-", "1"}]]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["8", 
       RowBox[{
        SqrtBox["\[Pi]"], "x"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["4", "x"], ")"}], "i"], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "i"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox["4", "x"], "]"}], "2"], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", "i"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", "i"}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i"}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                FractionBox["4", "x"], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", "i"}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i"}]}], "]"}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["8", 
       RowBox[{
        SqrtBox["\[Pi]"], 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["4", "x"], ")"}], "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "x"], ")"}], "j"], 
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "j"}], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "i"}]}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", "i"}]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "i"}]}]}], "]"}]}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", "+", "i", "+", "j"}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}], "2"], 
           "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "+", "i"}]}], "]"}]}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i"}]}], "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "+", "i", "+", "j"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475988644810677`*^9, 3.647598882583103*^9}, {
  3.647607759783311*^9, 3.647607816047395*^9}, {3.647609141017539*^9, 
  3.647609145029546*^9}, {3.6476092478996973`*^9, 3.6476092809127455`*^9}, {
  3.6675357133757844`*^9, 3.6675357136565847`*^9}, {3.678266332397298*^9, 
  3.678266364556137*^9}, {3.678339103296956*^9, 3.67833916106426*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Configuration II: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "m", ",", 
      RowBox[{"m", ";", 
       SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.6475432999997807`*^9, {
   3.647543355760682*^9, 3.647543355760682*^9}, {3.647607925300558*^9, 
   3.647607931912571*^9}, {3.667535604819189*^9, 3.667535605760191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H111", "[", 
   RowBox[{"m_", ",", "m_", ",", "m_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["M", "2"], 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
         FractionBox["1", 
          RowBox[{"4", " ", "x"}]]}], "]"}], 
       RowBox[{"18", " ", "x"}]]}], "+", 
     FractionBox["5", "4"], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", "4", "]"}]}], 
         SqrtBox["3"]], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "3"]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["2", "3"]}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}], "x"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "i", "+", "j"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i", "+", "j"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "i"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "i", "+", "j"}], ")"}]}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "x"], ")"}], "i"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "j"}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "j"}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "i", "+", "j"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i", "+", "j"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "i", "+", "j"}], ")"}]}]}], "]"}]}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "imax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475424732329226`*^9, 3.647542508884986*^9}, {
   3.6475433609710913`*^9, 3.647543367039502*^9}, {3.647595789405184*^9, 
   3.6475958697777805`*^9}, {3.6475959045267687`*^9, 3.647595920154662*^9}, {
   3.647595978319989*^9, 3.6475959872284985`*^9}, {3.647608118942931*^9, 
   3.64760813182795*^9}, 3.64760845013647*^9, {3.647608537076609*^9, 
   3.647608584648677*^9}, {3.647608809392006*^9, 3.6476088394030533`*^9}, {
   3.6476091516945553`*^9, 3.647609232014675*^9}, {3.6783149275174365`*^9, 
   3.6783149449574337`*^9}, {3.6783149770662704`*^9, 3.678315017307572*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Configuration III: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.6475432999997807`*^9, {
   3.647543355760682*^9, 3.647543355760682*^9}, {3.647607925300558*^9, 
   3.647607931912571*^9}, {3.6476095838812037`*^9, 3.6476095863762074`*^9}, {
   3.6476096601013594`*^9, 3.6476096619663625`*^9}, {3.647610918969241*^9, 
   3.647610932388261*^9}, {3.6476190535378027`*^9, 3.6476190585478096`*^9}, 
   3.6482614218946805`*^9, {3.6675356079335947`*^9, 3.6675356098367987`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H211\[Alpha]", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}]}], ")"}], "-", 
     RowBox[{"2", "x", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}]], 
         SuperscriptBox["x", "i"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"3", "+", "i"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "i", "+", "j"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i", "+", "j"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "i", "+", "j"}], ")"}]}], "]"}]}]], 
        SuperscriptBox["x", "i"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "i", "+", "j"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i", "+", "j"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "i", "+", "j"}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475424732329226`*^9, 3.647542508884986*^9}, {
   3.6475433609710913`*^9, 3.647543367039502*^9}, {3.647595789405184*^9, 
   3.6475958697777805`*^9}, {3.6475959045267687`*^9, 3.647595920154662*^9}, {
   3.647595978319989*^9, 3.6475959872284985`*^9}, {3.647608118942931*^9, 
   3.64760813182795*^9}, 3.64760845013647*^9, {3.647608537076609*^9, 
   3.647608584648677*^9}, {3.647608809392006*^9, 3.6476088394030533`*^9}, {
   3.6476091516945553`*^9, 3.647609232014675*^9}, {3.6476096707663746`*^9, 
   3.6476096839213934`*^9}, {3.6476109343282633`*^9, 
   3.6476109535682907`*^9}, {3.667535737552828*^9, 3.6675357378492284`*^9}, {
   3.678314814764987*^9, 3.678314883753933*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H211\[Beta]", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "2"], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], "]"}]}], "-", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["1", "x"]}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], "]"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", "x"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["x", "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "x"], ")"}], "i"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "i"}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}], "2"], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i"}]}], "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["2", 
         SuperscriptBox["x", "3"]], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i", "+", "j"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "i"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "j"}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "x"], ")"}], 
         RowBox[{"i", "+", "j"}]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", "x", "]"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "i"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", "+", "i"}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", "i"}]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "i"}]}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}]}], ")"}], "2"], 
          "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "i"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}]}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"3", "+", "i"}]}], "]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "i"}]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6781718406663523`*^9, 3.678171872315083*^9}, {
  3.6782842761851597`*^9, 3.678284317023495*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Configuration IV: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "M", ",", 
      RowBox[{"M", ";", 
       SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.6475432999997807`*^9, {
   3.647543355760682*^9, 3.647543355760682*^9}, {3.647607925300558*^9, 
   3.647607931912571*^9}, {3.6476095838812037`*^9, 3.6476095863762074`*^9}, {
   3.6476096601013594`*^9, 3.6476096619663625`*^9}, {3.647610918969241*^9, 
   3.647610932388261*^9}, 3.6476129935423374`*^9, {3.6476131782946324`*^9, 
   3.6476131857846465`*^9}, {3.667535613047304*^9, 3.667535614872507*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H121\[Alpha]", "[", 
   RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
        FractionBox["1", "4"]}], "]"}]}], "+", "1", "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{"2", "x", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "i"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "i"}], "]"}]}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}]], " ", 
         SuperscriptBox["x", "i"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "i", "+", "j"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "i", "+", "j"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "i"}], "+", 
             RowBox[{"2", " ", "j"}]}], "]"}]}]], 
         SuperscriptBox["x", "i"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "i", "+", "j"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "i"}], "+", 
               RowBox[{"2", " ", "j"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6475424732329226`*^9, 3.647542508884986*^9}, {
   3.6475433609710913`*^9, 3.647543367039502*^9}, {3.647595789405184*^9, 
   3.6475958697777805`*^9}, {3.6475959045267687`*^9, 3.647595920154662*^9}, {
   3.647595978319989*^9, 3.6475959872284985`*^9}, {3.647608118942931*^9, 
   3.64760813182795*^9}, 3.64760845013647*^9, {3.647608537076609*^9, 
   3.647608584648677*^9}, {3.647608809392006*^9, 3.6476088394030533`*^9}, {
   3.6476091516945553`*^9, 3.647609232014675*^9}, {3.6476096707663746`*^9, 
   3.6476096839213934`*^9}, {3.6476109343282633`*^9, 
   3.6476109535682907`*^9}, {3.647613192941658*^9, 3.6476132004906707`*^9}, 
   3.6476172540321426`*^9, {3.6675357735072923`*^9, 3.6675357738504925`*^9}, {
   3.6783146159266143`*^9, 3.678314631378498*^9}, {3.6783146627682934`*^9, 
   3.678314714388246*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H121\[Beta]", "[", 
    RowBox[{"m_", ",", "M_", ",", "M_", ",", "M_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["M", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["2", "x"], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "i"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "i"}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "x"], ")"}], "i"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma"}], "-", 
           RowBox[{"Log", "[", "x", "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["2", "x"], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "i"}]}], "]"}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "x"], ")"}], "i"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "i"}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", "+", "i"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}], "2"], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "i"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "+", "i"}]}], "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "i"}]}]}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["2", 
          SuperscriptBox["x", "2"]], 
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "i"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "i"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "i"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "j"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "j"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "x"], ")"}], 
          RowBox[{"i", "+", "j"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", "x", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i"}], ")"}]}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", "i"}]}], "]"}]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", "+", "i", "+", "j"}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}], "2"], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "+", "i"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "i"}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "+", "i"}]}], "]"}]}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "+", "i", "+", "j"}]}], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"3", "+", "i", "+", "j"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "kmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.647610965601309*^9, 3.6476109662363095`*^9}, 
   3.647612393218413*^9, {3.647612953672271*^9, 3.6476129646142883`*^9}, {
   3.6476131965416627`*^9, 3.647613204073678*^9}, {3.6476185914541006`*^9, 
   3.6476185931401043`*^9}, {3.667535779549903*^9, 3.6675357798307037`*^9}, {
   3.6781694468892107`*^9, 3.678169449039524*^9}, 3.6783141196452284`*^9, 
   3.678314162133659*^9, 3.6783142277664127`*^9, {3.6783143007605877`*^9, 
   3.67831431111718*^9}, {3.6783145340029287`*^9, 3.678314603208887*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Configuration V: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"m", ",", "m", ",", 
      RowBox[{"m", ";", 
       SuperscriptBox["M", "2"]}]}], "}"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6475423606235237`*^9, 3.6475423885359726`*^9}, {
   3.647542424149236*^9, 3.647542424149236*^9}, 3.6475432999997807`*^9, {
   3.647543355760682*^9, 3.647543355760682*^9}, {3.647607925300558*^9, 
   3.647607931912571*^9}, {3.6476095838812037`*^9, 3.6476095863762074`*^9}, {
   3.6476096601013594`*^9, 3.6476096619663625`*^9}, {3.647610918969241*^9, 
   3.647610932388261*^9}, 3.6476129935423374`*^9, {3.6476131782946324`*^9, 
   3.6476131857846465`*^9}, {3.6476190864428487`*^9, 3.647619092492857*^9}, 
   3.648261387236616*^9, {3.6675356177061124`*^9, 3.6675356180649133`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H211", "[", 
   RowBox[{"m_", ",", "m_", ",", "m_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "x"}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{"4", " ", "x"}]]}], "]"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "i", "+", "j"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "i", "+", "j"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "i"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "i"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "j"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "i"}], "+", 
            RowBox[{"2", " ", "j"}]}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "x"], ")"}], "i"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "j"}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "j"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "i", "+", "j"}]}], "]"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "i", "+", "j"}]}], "]"}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "i"}], "+", 
                RowBox[{"2", " ", "j"}]}]}], "]"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "imax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.647619121605899*^9, 3.64761912908591*^9}, {
   3.6476207367432275`*^9, 3.6476207396032314`*^9}, {3.678314735331444*^9, 
   3.678314755731611*^9}, 3.678314801320218*^9}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 105, 1, 99, "Title"],
Cell[688, 25, 154, 2, 36, "Subtitle"],
Cell[845, 29, 747, 18, 123, "Input"],
Cell[1595, 49, 16, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[1636, 53, 178, 2, 36, "Subtitle"],
Cell[CellGroupData[{
Cell[1839, 59, 430, 11, 91, "Section"],
Cell[2272, 72, 3774, 113, 166, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6083, 190, 430, 11, 91, "Section"],
Cell[6516, 203, 1691, 50, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8244, 258, 581, 13, 91, "Section"],
Cell[8828, 273, 1600, 47, 60, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10477, 326, 218, 5, 71, "Subtitle"],
Cell[CellGroupData[{
Cell[10720, 335, 540, 15, 91, "Section"],
Cell[11263, 352, 5363, 143, 221, "Input"],
Cell[16629, 497, 8622, 241, 437, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25288, 743, 615, 16, 61, "Section"],
Cell[25906, 761, 5298, 142, 316, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31241, 908, 852, 19, 61, "Section"],
Cell[32096, 929, 4873, 128, 260, "Input"],
Cell[36972, 1059, 6183, 174, 289, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[43192, 1238, 847, 19, 61, "Section"],
Cell[44042, 1259, 5016, 129, 240, "Input"],
Cell[49061, 1390, 6984, 184, 251, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[56082, 1579, 924, 20, 61, "Section"],
Cell[57009, 1601, 3237, 91, 163, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/TwoMassPT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     83164,       2356]
NotebookOptionsPosition[     78476,       2205]
NotebookOutlinePosition[     78896,       2221]
CellTagsIndexPosition[     78853,       2218]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two Mass Scale Pseudothreshold Configurations", "Title",
 CellChangeTimes->{{3.6352968334581165`*^9, 3.635296872785785*^9}, {
  3.658030084152396*^9, 3.6580301123564463`*^9}, {3.6582438258720474`*^9, 
  3.6582438547560883`*^9}, {3.6582444956174374`*^9, 3.658244527192243*^9}, {
  3.667538486411442*^9, 3.6675385076374793`*^9}}],

Cell[TextData[{
 "In this notebook, we demonstrate how to evaluate the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"mpi", ",", "mk", ",", 
      RowBox[{"mk", ";", 
       SuperscriptBox["mpi", "2"]}]}]}]}], TraditionalForm]]],
 "} as an example of the derivation of pseudothreshold sunset integrals using \
Mellin-Barnes techniques."
}], "Text",
 CellChangeTimes->{{3.667538509197482*^9, 3.6675386266777906`*^9}, {
  3.667541172410038*^9, 3.66754118578613*^9}, {3.6675429321153374`*^9, 
  3.667542934347844*^9}}],

Cell[CellGroupData[{

Cell["Obtaining the MB Representation", "Section",
 CellChangeTimes->{{3.635296931769489*^9, 3.6352969478063173`*^9}, {
  3.6582445441152115`*^9, 3.6582445499195433`*^9}, {3.658244593220996*^9, 
  3.658244593700997*^9}, {3.658244652093292*^9, 3.658244655181469*^9}, {
  3.667538936360778*^9, 3.6675389491372004`*^9}}],

Cell[CellGroupData[{

Cell["Loading the package and input of the parameters", "Subsection",
 CellChangeTimes->{{3.635296971767959*^9, 3.6352969724075603`*^9}, {
  3.6352970546041045`*^9, 3.6352970810149508`*^9}, {3.6582446740155463`*^9, 
  3.6582446743285646`*^9}, {3.6582447368241386`*^9, 3.658244746097669*^9}, {
  3.667539065580306*^9, 3.667539067280709*^9}, {3.6675391669855847`*^9, 
  3.667539172164794*^9}}],

Cell["\<\
Assuming that the packages AMBRE.m, MB.m and MBresolve.m are located in the \
folder \[OpenCurlyDoubleQuote]/home/user/MBTools/\[CloseCurlyDoubleQuote], we \
load the packages by use of the following commands.\
\>", "Text",
 CellChangeTimes->{{3.6352970838697557`*^9, 3.6352972785892982`*^9}, {
   3.635297312113757*^9, 3.6352975412297597`*^9}, {3.63529764961875*^9, 
   3.635297739911709*^9}, {3.6578433098387647`*^9, 3.657843419333027*^9}, 
   3.6675269523228283`*^9, {3.6675275104399157`*^9, 3.667527609511941*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\</home/user/MBTools/\>\"", "]"}], ";"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "AMBRE.m"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "barnesroutines.m"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "MBresolve.m"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "MB.m"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.635297750160927*^9, {3.6352993441604743`*^9, 3.6352993580322676`*^9}, 
   3.635299388609017*^9, 3.6580301466084976`*^9, {3.658244061531499*^9, 
   3.658244104368561*^9}, {3.6675394364970617`*^9, 3.667539459400402*^9}, {
   3.667539517465104*^9, 3.667539518572706*^9}, {3.667541846358239*^9, 
   3.6675418519430494`*^9}, {3.690376467517995*^9, 3.6903764685238967`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by K.Kajda   ver: 1.2 \\nlast modified 9 Apr 2008\\nlast \
executed on \"\>", "\[InvisibleSpace]", 
   RowBox[{"\<\"21\"\>", ".", "\<\"03\"\>", ".", "\<\"2016\"\>"}], 
   "\[InvisibleSpace]", "\<\" at \"\>", "\[InvisibleSpace]", "\<\"19:11\"\>"}],
  SequenceForm[
  "by K.Kajda   ver: 1.2 \nlast modified 9 Apr 2008\nlast executed on ", 
   Dot["21", "03", "2016"], " at ", "19:11"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564834451337`*^9}],

Cell[BoxData["\<\"Barnes Routines, v 1.1.1 of July 23, 2009\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564834763336`*^9}],

Cell[BoxData["\<\"MBresolve 1.0\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564835231333`*^9}],

Cell[BoxData["\<\"by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564835231333`*^9}],

Cell[BoxData["\<\"more info in arXiv:0901.0386\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564835231333`*^9}],

Cell[BoxData["\<\"last modified 4 Jan 09\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.6675564835387335`*^9}],

Cell[BoxData["\<\"MB 1.2\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.667556483585534*^9}],

Cell[BoxData["\<\"by Michal Czakon\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.667556483585534*^9}],

Cell[BoxData["\<\"improvements by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.667556483585534*^9}],

Cell[BoxData["\<\"more info in hep-ph/0511200\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.667556483585534*^9}],

Cell[BoxData["\<\"last modified 2 Jan 09\"\>"], "Print",
 CellChangeTimes->{{3.667539518978307*^9, 3.6675395284238234`*^9}, 
   3.6675416350072637`*^9, 3.6675417020320835`*^9, 3.6675418593424625`*^9, 
   3.667556483601134*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "\nSince an interchange of the masses in propagators of this integral leaves \
it invariant, we input the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"mk", ",", "mk", ",", 
      RowBox[{"mpi", ";", 
       SuperscriptBox["mpi", "2"]}]}]}]}], TraditionalForm]]],
 "} instead of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"mpi", ",", "mk", ",", 
      RowBox[{"mk", ";", 
       SuperscriptBox["mpi", "2"]}]}]}]}], TraditionalForm]]],
 "}. This leads to a simpler MB representation."
}], "Text",
 CellChangeTimes->{{3.667539185447917*^9, 3.667539207807757*^9}, {
  3.6675412200066442`*^9, 3.6675413141459165`*^9}, {3.6675429196753006`*^9, 
  3.667542922290307*^9}, {3.6675429649529233`*^9, 3.6675429705304384`*^9}, {
  3.667543140065884*^9, 3.6675431404708853`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invariants", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", 
     RowBox[{"mpi", "^", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fullintegral", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PR", "[", 
       RowBox[{"l", ",", "mk", ",", "1"}], "]"}], "*", 
      RowBox[{"PR", "[", 
       RowBox[{
        RowBox[{"k", "-", "l"}], ",", "mk", ",", "1"}], "]"}], "*", 
      RowBox[{"PR", "[", 
       RowBox[{
        RowBox[{"p", "-", "k"}], ",", "mpi", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "k"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.635297756650538*^9, 3.635297810143032*^9}, {
  3.667539211208563*^9, 3.6675392315347986`*^9}, {3.66753930613313*^9, 
  3.66753931743005*^9}, {3.667541205596518*^9, 3.6675412069069204`*^9}, {
  3.667541320522729*^9, 3.6675413515697865`*^9}, {3.667542940605364*^9, 
  3.667542941142865*^9}, {3.667542973657945*^9, 3.6675429768254533`*^9}}],

Cell["\<\

And determine the MB representation using the following AMBRE.m commands: \
\>", "Text",
 CellChangeTimes->{{3.667539185447917*^9, 3.667539207807757*^9}, {
  3.6675393287238703`*^9, 3.6675393609171267`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntPart", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubLoop", "[", "integral", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntPart", "[", "2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MBrep1", "=", 
   RowBox[{"SubLoop", "[", "integral", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.667539318756052*^9, 3.667539320638056*^9}, 
   3.6675414614278655`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numerator=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"\\nintegral=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"PR", "[", 
     RowBox[{
      RowBox[{"k", "-", "l"}], ",", "mk", ",", "1"}], "]"}], " ", 
    RowBox[{"PR", "[", 
     RowBox[{"l", ",", "mk", ",", "1"}], "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\nmomentum=\"\>", "\[InvisibleSpace]", "l"}],
  SequenceForm[
  "numerator=", 1, "\nintegral=", 
   AMBRE`PR[$CellContext`k - $CellContext`l, $CellContext`mk, 1] 
   AMBRE`PR[$CellContext`l, $CellContext`mk, 1], 
   "\nmomentum=", $CellContext`l],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.6675564871677427`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Fauto", "::", "mode"}], "MessageName"], ":", 
  " ", "\<\"U and F polynomials will be calculated in AUTO mode. In order to \
use MANUAL mode execute Fauto[0].\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6675395428538485`*^9, 3.6675412099065256`*^9, {3.6675413309942484`*^9, 
   3.667541353650291*^9}, 3.667541462161067*^9, 3.6675416358496647`*^9, 
   3.6675417057604895`*^9, 3.667541865535673*^9, 3.6675429459178786`*^9, 
   3.667542978817959*^9, 3.667556487510943*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration nr\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": >>Integrating over \"\>", "\[InvisibleSpace]", 
   "l", "\[InvisibleSpace]", "\<\"<<\"\>"}],
  SequenceForm[
  "Iteration nr", 1, ": >>Integrating over ", $CellContext`l, "<<"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487510943*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing U & F polynomial in AUTO mode >>Fauto[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]<<\"\>"}],
  SequenceForm["Computing U & F polynomial in AUTO mode >>Fauto[", 1, "]<<"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487510943*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U polynomial...\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"X", "[", "1", "]"}], "+", 
    RowBox[{"X", "[", "2", "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\nF polynomial...\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["mk", "2"], " ", 
     SuperscriptBox[
      RowBox[{"FX", "[", 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"X", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"PR", "[", 
      RowBox[{"k", ",", "0"}], "]"}], " ", 
     RowBox[{"X", "[", "1", "]"}], " ", 
     RowBox[{"X", "[", "2", "]"}]}]}]}],
  SequenceForm[
  "U polynomial...\n", AMBRE`X[1] + AMBRE`X[2], 
   "\nF polynomial...\n", $CellContext`mk^2 
    AMBRE`FX[AMBRE`X[1] + AMBRE`X[2]]^2 - (AMBRE`PR[$CellContext`k, 0] 
    AMBRE`X[1]) AMBRE`X[2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487542143*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Representation after integrating over: \"\>", 
   "\[InvisibleSpace]", "\<\"l...\"\>"}],
  SequenceForm["Representation after integrating over: ", "l..."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487557743*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numerator=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"\\nintegral=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"PR", "[", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"eps", "+", "z1"}]}], "]"}], " ", 
    RowBox[{"PR", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], "+", "p"}], ",", "mpi", ",", "1"}], "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\nmomentum=\"\>", "\[InvisibleSpace]", "k"}],
  SequenceForm[
  "numerator=", 1, "\nintegral=", 
   AMBRE`PR[$CellContext`k, 0, AMBRE`eps + $CellContext`z1] 
   AMBRE`PR[-$CellContext`k + $CellContext`p, $CellContext`mpi, 1], 
   "\nmomentum=", $CellContext`k],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.6675564875733433`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Fauto", "::", "mode"}], "MessageName"], ":", 
  " ", "\<\"U and F polynomials will be calculated in AUTO mode. In order to \
use MANUAL mode execute Fauto[0].\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6675395428538485`*^9, 3.6675412099065256`*^9, {3.6675413309942484`*^9, 
   3.667541353650291*^9}, 3.667541462161067*^9, 3.6675416358496647`*^9, 
   3.6675417057604895`*^9, 3.667541865535673*^9, 3.6675429459178786`*^9, 
   3.667542978817959*^9, 3.6675564878073435`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration nr\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": >>Integrating over \"\>", "\[InvisibleSpace]", 
   "k", "\[InvisibleSpace]", "\<\"<<\"\>"}],
  SequenceForm[
  "Iteration nr", 2, ": >>Integrating over ", $CellContext`k, "<<"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.6675564878073435`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing U & F polynomial in AUTO mode >>Fauto[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]<<\"\>"}],
  SequenceForm["Computing U & F polynomial in AUTO mode >>Fauto[", 1, "]<<"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.6675564878073435`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U polynomial...\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"X", "[", "1", "]"}], "+", 
    RowBox[{"X", "[", "2", "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\nF polynomial...\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    SuperscriptBox[
     RowBox[{"X", "[", "2", "]"}], "2"]}]}],
  SequenceForm[
  "U polynomial...\n", AMBRE`X[1] + AMBRE`X[2], 
   "\nF polynomial...\n", $CellContext`mpi^2 AMBRE`X[2]^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.6675564878229437`*^9}],

Cell[BoxData["\<\"Final representation:\"\>"], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487838544*^9}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mk", "2"], ")"}], "z1"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mpi", "2"], ")"}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}], "-", "z1"}], ")"}]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "+", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "eps"}], "+", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z1", "-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "z1"}], "+", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "-", "z1", "+", "z2"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "eps"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "eps", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "eps"}], "-", "z1"}], ")"}]}], "+", "z1"}], 
       "]"}]}]]}],
   FontColor->RGBColor[0, 0, 1]],
  StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]], "Print",
 CellChangeTimes->{
  3.6675395426198483`*^9, 3.667541209651925*^9, {3.667541330760248*^9, 
   3.667541353429391*^9}, 3.667541461880266*^9, 3.6675416354752645`*^9, 
   3.6675417054640894`*^9, 3.6675418652080727`*^9, 3.6675429456728783`*^9, 
   3.667542978577958*^9, 3.667556487838544*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
\[LineSeparator]We then apply the First Barnes Lemma to the representation \
above to simply it. This yields: \
\>", "Text",
 CellChangeTimes->{{3.667539185447917*^9, 3.667539207807757*^9}, {
   3.6675393287238703`*^9, 3.6675393609171267`*^9}, {3.6675413824868436`*^9, 
   3.6675414134167986`*^9}, {3.6675414438328714`*^9, 3.66754145363445*^9}, 
   3.6675429483128834`*^9, 3.6675564920791516`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBrep2", "=", 
  RowBox[{"BarnesLemma", "[", 
   RowBox[{"MBrep1", ",", "1", ",", 
    RowBox[{"Shifts", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6675395447726517`*^9, 3.6675395450534525`*^9}, {
  3.6675396300812025`*^9, 3.6675396350732117`*^9}, {3.6675414551526527`*^9, 
  3.6675414649060717`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.6675564934745545`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.6675564935213547`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "argr"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\(ReplaceAll\\)\[NoBreak] called with 1 argument; \
\[NoBreak]\\!\\(2\\)\[NoBreak] arguments are expected. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/ReplaceAll\\\", ButtonNote -> \
\\\"ReplaceAll::argr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.667556493630555*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "reps"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\({1}\\)\[NoBreak] is neither a list of replacement \
rules nor a valid dispatch table, and so cannot be used for replacing. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.667556493677355*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(ReplaceAll :: \
reps\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.667556493724155*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ReplaceAll", "::", "argr"}], "MessageName"], ":", 
  " ", "\<\"\[NoBreak]\\!\\(ReplaceAll\\)\[NoBreak] called with 1 argument; \
\[NoBreak]\\!\\(2\\)\[NoBreak] arguments are expected. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/ReplaceAll\\\", ButtonNote -> \
\\\"ReplaceAll::argr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6675396355100126`*^9, 3.667541356476396*^9, 
  3.6675414654832735`*^9, 3.6675416362864656`*^9, 3.667541707559493*^9, 
  3.667541868801079*^9, 3.667542949935387*^9, 3.667542981132964*^9, 
  3.667556493866555*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\">> Barnes 1st Lemma will be checked for: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"zz2", ",", 
     RowBox[{"z1", " ", "z2"}], ",", "zz1", ",", "z2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" <<\\n   Starting with dim=\"\>", 
   "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" representation...\"\>"}],
  SequenceForm[
  ">> Barnes 1st Lemma will be checked for: ", {$CellContext`zz2, \
$CellContext`z1 $CellContext`z2, $CellContext`zz1, $CellContext`z2}, 
   " <<\n   Starting with dim=", 5, " representation..."],
  Editable->False]], "Print",
 CellChangeTimes->{3.667539635884413*^9, 3.6675413568351965`*^9, 
  3.6675414658420734`*^9, 3.6675416366764665`*^9, 3.6675417079338937`*^9, 
  3.66754186917548*^9, 3.6675429503053875`*^9, 3.667542981525465*^9, 
  3.667556493866555*^9}],

Cell["\<\

1. Checking zz2
2. Checking z1 z2
3. Checking zz1
4. Checking z2...Barnes Lemma was applied.\
\>", "Print",
 CellChangeTimes->{3.667539635884413*^9, 3.6675413568351965`*^9, 
  3.6675414658420734`*^9, 3.6675416366764665`*^9, 3.6675417079338937`*^9, 
  3.66754186917548*^9, 3.6675429503053875`*^9, 3.667542981525465*^9, 
  3.667556493866555*^9}],

Cell[BoxData["\<\">> Representation after 1st Barnes Lemma:  <<\"\>"], "Print",
 CellChangeTimes->{3.667539635884413*^9, 3.6675413568351965`*^9, 
  3.6675414658420734`*^9, 3.6675416366764665`*^9, 3.6675417079338937`*^9, 
  3.66754186917548*^9, 3.6675429503053875`*^9, 3.667542981525465*^9, 
  3.6675564938977556`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    StyleBox["\<\"   1st Barnes Lemma was applied for: \"\>",
     FontColor->RGBColor[1, 0, 0]],
    StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], "\[InvisibleSpace]", 
   RowBox[{"{", "z2", "}"}], 
   "\[InvisibleSpace]", "\<\"\\n   Obtained representation has: dim=\"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm[
   StyleForm[
   "   1st Barnes Lemma was applied for: ", FontColor -> 
    RGBColor[1, 0, 0]], {$CellContext`z2}, 
   "\n   Obtained representation has: dim=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.667539635884413*^9, 3.6675413568351965`*^9, 
  3.6675414658420734`*^9, 3.6675416366764665`*^9, 3.6675417079338937`*^9, 
  3.66754186917548*^9, 3.6675429503053875`*^9, 3.667542981525465*^9, 
  3.6675564938977556`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mk", "2"], ")"}], "z1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mpi", "2"], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "eps"}], "-", "z1"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      RowBox[{"4", " ", "eps"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "-", "z1"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"eps", "+", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "eps"}], "+", "z1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "eps"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", "eps"}], "-", "z1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.6675396360092134`*^9, 3.667541356910097*^9, 
  3.667541465904474*^9, 3.6675416368012667`*^9, 3.6675417080274935`*^9, 
  3.6675418692690797`*^9, 3.667542950462888*^9, 3.667542981575465*^9, 
  3.6675564939289556`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Extraction of Singularities and Expansion in \[Epsilon]\
\>", "Section",
 CellChangeTimes->{{3.635297960433696*^9, 3.6352979700121126`*^9}, {
  3.6352986124694953`*^9, 3.63529861447761*^9}, {3.635298647460497*^9, 
  3.6352986702748013`*^9}, {3.6352987049407845`*^9, 3.635298715053363*^9}, {
  3.6582452302794647`*^9, 3.6582452848725867`*^9}, {3.6675390326024475`*^9, 
  3.6675390575462914`*^9}}],

Cell["\<\
We then resolve the singualrities of the MB representation above by means of \
MBresolve.m:  \
\>", "Text",
 CellChangeTimes->{{3.635298718868581*^9, 3.63529876521094*^9}, {
  3.6582453484972258`*^9, 3.658245360072888*^9}, {3.658245564115489*^9, 
  3.6582456596819553`*^9}, {3.6582458836991644`*^9, 3.658245916852061*^9}, {
  3.658246022640112*^9, 3.6582460489396157`*^9}, {3.6675414899772215`*^9, 
  3.667541494845731*^9}, {3.6675415456058044`*^9, 3.667541563987037*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBrep3", "=", 
  RowBox[{"MBresolve", "[", 
   RowBox[{"MBrep2", ",", "eps"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6675417369107456`*^9, 3.667541747214264*^9}, {
  3.667541919098768*^9, 3.667541945061614*^9}}],

Cell["\<\
CREATING RESIDUES LIST..........0.1716 seconds
EVALUATING RESIDUES..........0.0156 seconds\
\>", "Print",
 CellChangeTimes->{
  3.6675417477602644`*^9, 3.667541826964205*^9, 3.6675418771102934`*^9, {
   3.667541925343779*^9, 3.667541945997616*^9}, 3.667542986827976*^9, 
   3.6675564960353603`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mpi", "2"], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "eps"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "eps"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", "eps", "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "eps"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "eps"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "eps"}]}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mk", "2"], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "eps"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "eps", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "eps"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "eps"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", "eps"}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mk", "2"], ")"}], "z1"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mpi", "2"], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "eps"}], "-", "z1"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "eps"}], "-", 
          RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "eps", "-", "z1"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"eps", "+", "z1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "eps"}], "+", "z1"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "eps"}], "-", 
          RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "eps"}], "-", "z1"}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", "0.8580599153238211`"}], "}"}]}], "}"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6675418274010057`*^9, 3.6675418776406946`*^9, {3.6675419261705804`*^9, 
   3.6675419464812164`*^9}, 3.6675429869679766`*^9, 3.6675564962069607`*^9}]
}, Open  ]],

Cell["\<\

Next, we expand each of the above integrals in eps upto order eps^0, and also \
insert two factors in the process. Factor1 accounts for the difference \
between the Ambre defintion of the integrals and ours. Factor2 inserts the \
\[Mu]-scale dependence, suitably modified for subtraction in the chiral \
MS-bar scheme, into the integral. \
\>", "Text",
 CellChangeTimes->{{3.66754195979804*^9, 3.66754197651447*^9}, {
  3.6675423509342537`*^9, 3.6675424371866827`*^9}, {3.667542547201679*^9, 
  3.6675426547544813`*^9}, {3.667542705927142*^9, 3.667542713399672*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Factor1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "*", "Pi"}], ")"}], "^", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"2", "*", "eps"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "Pi"}], ")"}]}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"EulerGamma", "-", "1"}], "]"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"2", "*", "eps"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.667541803073063*^9, 3.6675418242497997`*^9}, 
   3.667541950771224*^9, {3.6675426579369917`*^9, 3.667542739474758*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBrep4", "=", 
  RowBox[{
   RowBox[{"MBexpand", "[", 
    RowBox[{"MBrep3", ",", 
     RowBox[{"Factor1", "*", "Factor2"}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "//", 
   "MBmerge"}]}]], "Input",
 CellChangeTimes->{{3.667542735104743*^9, 3.667542753524802*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"6144", " ", 
        SuperscriptBox["eps", "2"], " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["mk", "2"]}], "+", 
        RowBox[{"24", " ", "eps", " ", 
         SuperscriptBox["mk", "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mk", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["mpi", "2"]}], "+", 
        RowBox[{"6", " ", "eps", " ", 
         SuperscriptBox["mpi", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mpi", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["mk", "2"], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mpi", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["mpi", "2"], "]"}], "2"]}], "+", 
        RowBox[{"48", " ", "eps", " ", 
         SuperscriptBox["mk", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mk", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
        RowBox[{"24", " ", "eps", " ", 
         SuperscriptBox["mpi", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mpi", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["eps", "2"], " ", 
         SuperscriptBox["mpi", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "-", 
        RowBox[{"48", " ", "eps", " ", 
         SuperscriptBox["mk", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mk", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "eps", "+", 
           RowBox[{"2", " ", "eps", " ", 
            RowBox[{"Log", "[", 
             SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", "eps", " ", 
         SuperscriptBox["mpi", "2"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mpi", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "eps", "+", 
           RowBox[{"4", " ", "eps", " ", 
            RowBox[{"Log", "[", 
             SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mk", "2"], ")"}], "z1"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["mpi", "2"], ")"}], 
         RowBox[{"1", "-", "z1"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "z1"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "z1", "]"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", "z1"}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eps", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", "0.8580599153238211`"}], "}"}]}], "}"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6675427494597907`*^9, 3.6675427544698057`*^9}, 
   3.6675429903879848`*^9, 3.6675564994109664`*^9}]
}, Open  ]],

Cell[TextData[{
 "\nThe second expression in MBrep4 is a one-fold Mellin-Barnes \
representation. When added to the first part, it is equivalent to the \
integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"mpi", ",", "mk", ",", 
      RowBox[{"mk", ";", 
       SuperscriptBox["mpi", "2"]}]}]}]}], TraditionalForm]]],
 "}."
}], "Text",
 CellChangeTimes->{{3.66754195979804*^9, 3.66754197651447*^9}, {
  3.6675423509342537`*^9, 3.6675424371866827`*^9}, {3.667542547201679*^9, 
  3.6675426547544813`*^9}, {3.667542705927142*^9, 3.667542713399672*^9}, {
  3.6675430388856063`*^9, 3.6675431514409146`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation of the MB representation", "Section",
 CellChangeTimes->{{3.64579388751699*^9, 3.6457939213179235`*^9}, {
  3.6582469718544035`*^9, 3.6582469751615925`*^9}, {3.667543157680934*^9, 
  3.6675431597834406`*^9}}],

Cell["\<\
The first part of MBrep4 contains the \[Mu]-dependence of the integral, as \
well as the divergent parts. The finite part is given by:\
\>", "Text",
 CellChangeTimes->{{3.635298718868581*^9, 3.63529876521094*^9}, {
  3.6582453484972258`*^9, 3.658245360072888*^9}, {3.658245564115489*^9, 
  3.6582456596819553`*^9}, {3.6582458836991644`*^9, 3.658245916852061*^9}, {
  3.658246022640112*^9, 3.6582460489396157`*^9}, {3.6582470929093275`*^9, 
  3.6582471974463067`*^9}, {3.658247428627529*^9, 3.658247448430662*^9}, {
  3.6675432023185625`*^9, 3.6675433058715134`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"MBrep4", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "//", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "eps", ",", "0"}], "]"}], "&"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6582474568861456`*^9, 3.6582474573461723`*^9}, {
  3.6675433082490196`*^9, 3.6675433435441084`*^9}, {3.6675565066971793`*^9, 
  3.6675565110673895`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6144", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"72", " ", 
     SuperscriptBox["mk", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["mpi", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["mk", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["mk", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["mk", "2"], "]"}], "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["mk", "2"], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["mk", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["mk", "2"], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mk", "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["mpi", "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.658247463305513*^9, 3.6582474948403163`*^9, 3.6675416384392695`*^9, {
   3.667543322496557*^9, 3.66754334397911*^9}, {3.667556501954771*^9, 
   3.6675565115977907`*^9}}]
}, Open  ]],

Cell["\<\

The second part of MBrep4 is a one-fold MB representation that is to be \
evaluated by adding its residues. The contour lies at z1 = 0.85806.\
\>", "Text",
 CellChangeTimes->{{3.6675433536116333`*^9, 3.667543516440589*^9}, {
  3.667543554143202*^9, 3.667543619070389*^9}, {3.6675436510379744`*^9, 
  3.6675436620455036`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part2a", "=", 
  RowBox[{"MBrep4", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6675436212253957`*^9, 3.6675436438029547`*^9}, 
   3.6675437116031446`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mk", "2"], ")"}], "z1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mpi", "2"], ")"}], 
     RowBox[{"1", "-", "z1"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "z1", "]"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", "z1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.6675436403679447`*^9, 3.6675436441379557`*^9}, 
   3.667543713148148*^9, 3.6675565130037932`*^9}]
}, Open  ]],

Cell["\<\

We sum the singularities on the LHS of contour. These are located at z1 = 0 \
and z1 = -1 - k, where k = 0,1,2,... We begin by evaluating the residue at \
z1=0:\
\>", "Text",
 CellChangeTimes->{{3.6675436682980213`*^9, 3.667543693330593*^9}, {
  3.667543832281007*^9, 3.667543914268751*^9}, {3.667543963423382*^9, 
  3.6675439653158875`*^9}, {3.6675442690942645`*^9, 3.667544272851776*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part2b", "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{"Part2a", ",", 
     RowBox[{"{", 
      RowBox[{"z1", ",", "0"}], "}"}]}], "]"}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6675436212253957`*^9, 3.6675436438029547`*^9}, {
   3.6675437157931566`*^9, 3.6675437360032234`*^9}, 3.6675438905236835`*^9, {
   3.6675439210847683`*^9, 3.6675439389223156`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["mk", "2"], "]"}], "2"]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["mpi", "2"], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         SuperscriptBox["mpi", "2"], "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["mk", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["mpi", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3072", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.6675436403679447`*^9, 3.6675436441379557`*^9}, {
   3.6675437166181583`*^9, 3.6675437376707287`*^9}, 3.6675438910561843`*^9, {
   3.667543932077297*^9, 3.6675439416598225`*^9}, 3.6675565176148014`*^9}]
}, Open  ]],

Cell["\<\

Next, we evaluate the singularities at z1 = -1 - k by first shifting the \
singular points to the origin:\
\>", "Text",
 CellChangeTimes->{{3.667543746753254*^9, 3.667543750483265*^9}, {
  3.66754394804234*^9, 3.667544078863702*^9}, {3.6675441202888308`*^9, 
  3.6675441212263327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part2c", "=", 
  RowBox[{
   RowBox[{"Part2a", " ", "/.", 
    RowBox[{"{", 
     RowBox[{"z1", "\[Rule]", 
      RowBox[{"z1", "-", "1", "-", "k"}]}], "}"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.667543699793111*^9, 3.6675437000381117`*^9}, {
  3.667543777185847*^9, 3.667543778998354*^9}, {3.6675440517561274`*^9, 
  3.6675440562136393`*^9}, {3.6675440880062265`*^9, 3.6675441063312864`*^9}, {
  3.667544312990393*^9, 3.6675443132003937`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mk", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "k", "+", "z1"}]], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mpi", "2"], ")"}], 
     RowBox[{"k", "-", "z1"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "k", "-", "z1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "k", "-", "z1"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "k", "+", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "k", "+", "z1"}], "]"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "k", "-", "z1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.6675441024537745`*^9, 3.667544106696287*^9}, 
   3.6675443136078944`*^9, 3.6675455123788958`*^9, 3.667556518412403*^9}]
}, Open  ]],

Cell["\<\

And then applying the generalized reflection formula:\
\>", "Text",
 CellChangeTimes->{{3.667544083341214*^9, 3.667544084711218*^9}, {
  3.66754411697132*^9, 3.66754415130142*^9}, {3.667544258189234*^9, 
  3.6675442589842367`*^9}, {3.667544495971921*^9, 3.667544543507053*^9}, {
  3.667544709562536*^9, 3.6675447190400653`*^9}, {3.667545031753496*^9, 
  3.667545031943499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reflect", "[", 
   RowBox[{"Gamma", "[", 
    RowBox[{"z1", "+", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"-", "a"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "z1"}], "]"}]}], 
    RowBox[{"z1", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "z1", "-", "a"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6675447157475543`*^9, 3.6675447713577433`*^9}, {
  3.667544814890359*^9, 3.667544843630447*^9}, {3.6675453424871073`*^9, 
  3.667545348092193*^9}, {3.667545415207716*^9, 3.6675454207782264`*^9}, {
  3.6675456175762663`*^9, 3.6675456324480925`*^9}, {3.667545777283848*^9, 
  3.6675457782666492`*^9}, {3.667545814647814*^9, 3.6675458308662424`*^9}}],

Cell["\<\

to those gamma functions in the integrand that will be singular for \
k=0,1,2.... extracts the singularity structure of the integrand to the \
denominator.\
\>", "Text",
 CellChangeTimes->{
  3.6675445419445467`*^9, 3.6675447746652517`*^9, {3.667544939745765*^9, 
   3.6675449965655947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Part2d", "=", 
   RowBox[{"Part2c", " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "k", "+", "z1"}], "]"}], "\[Rule]", 
       RowBox[{"Reflect", "[", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "k", "+", "z1"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "k", "+", "z1"}], "]"}], "\[Rule]", 
       RowBox[{"Reflect", "[", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "k", "+", "z1"}], "]"}], "]"}]}]}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6675444982844267`*^9, 3.6675444982844267`*^9}, {
  3.667544536094532*^9, 3.667544574692147*^9}, {3.667544782515274*^9, 
  3.667544799032817*^9}, {3.6675449558533125`*^9, 3.6675449624433317`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "k"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mk", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "k", "+", "z1"}]], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["mpi", "2"], ")"}], 
     RowBox[{"k", "-", "z1"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "k", "-", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "k", "-", "z1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1"}], "]"}], "2"]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["z1", "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"2", " ", "z1"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "k", "-", "z1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "k", "-", "z1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.6675447996028185`*^9, 3.667544845432952*^9}, {
   3.667544959043321*^9, 3.6675449630508337`*^9}, 3.6675453536547785`*^9, 
   3.6675454225822296`*^9, {3.6675454911377573`*^9, 3.667545519490258*^9}, 
   3.6675456452089148`*^9, {3.6675458202688236`*^9, 3.6675458353172503`*^9}, 
   3.6675565223088107`*^9}]
}, Open  ]],

Cell["\<\

We then apply Cauchy\[CloseCurlyQuote]s residue formula to this last result \
to get an expression for the residue for a particular value of k:\
\>", "Text",
 CellChangeTimes->{{3.667545858589391*^9, 3.6675459156178913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part2e", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Part2d", "*", 
       SuperscriptBox["z1", "2"]}], ",", "z1"}], "]"}], " ", "/.", 
    RowBox[{"z1", "\[Rule]", "0"}]}], " ", "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"k", "\[Element]", "Integers"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.6675455318179474`*^9, 3.667545550537821*^9}, {
  3.667545919829899*^9, 3.6675459407882357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["mk", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}]}]], " ", 
    SuperscriptBox["mpi", 
     RowBox[{"4", "+", 
      RowBox[{"2", " ", "k"}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "k"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "k"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "k"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       SuperscriptBox["mk", "2"], "]"}], "-", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "k"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "k"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", "+", "k"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "k"}]}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "k"}]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "k"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "k"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", 
      RowBox[{"2", " ", "k"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6675455398905716`*^9, 3.6675455511150217`*^9}, {
   3.667545930068517*^9, 3.6675459415838375`*^9}, 3.667556524730815*^9}]
}, Open  ]],

Cell["\<\

Summing the above from 0 to Infinity and adding the residue at z1=0 gives the \
closed-form expression for the MB representation:\
\>", "Text",
 CellChangeTimes->{{3.667544928115734*^9, 3.66754493033074*^9}, {
   3.6675450422536573`*^9, 3.6675450615255566`*^9}, 3.6675450986183243`*^9, {
   3.6675459473633475`*^9, 3.667545991532426*^9}, {3.667546086475893*^9, 
   3.6675460868502936`*^9}, {3.6675570908288956`*^9, 3.667557105405321*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Part2", "=", 
  RowBox[{
   RowBox[{"Part2b", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{"Part2e", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], " ", "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6675437821483603`*^9, 3.667543825988485*^9}, {
  3.6675451121685324`*^9, 3.66754512875565*^9}, {3.6675459942312307`*^9, 
  3.667546006237652*^9}, {3.667557083528083*^9, 3.6675571511128025`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1536", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["mk", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mk", "2"], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mpi", "2"], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["mk", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mk", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["mpi", "4"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mpi", "2"], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mk", "2"], "-", 
            SuperscriptBox["mpi", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mk", "2"], "-", 
         SuperscriptBox["mpi", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         RowBox[{
          SuperscriptBox["mk", "2"], "-", 
          SuperscriptBox["mpi", "2"]}]]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6675460838238883`*^9, 3.6675566084634*^9, {3.6675571388199806`*^9, 
   3.6675571525168047`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Final Result and Check", "Section",
 CellChangeTimes->{{3.64579388751699*^9, 3.6457939213179235`*^9}, {
  3.6582469718544035`*^9, 3.6582469751615925`*^9}, {3.667543157680934*^9, 
  3.6675431597834406`*^9}, {3.667546143411093*^9, 3.6675461526211095`*^9}, {
  3.6675574466187325`*^9, 3.6675574502809415`*^9}}],

Cell[TextData[{
 "The sum of Part1 and Part2 above gives the full result for the two-mass \
pseudothreshold sunset integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]], 
    RowBox[{"{", 
     RowBox[{"mpi", ",", "mk", ",", 
      RowBox[{"mk", ";", 
       SuperscriptBox["mpi", "2"]}]}]}]}], TraditionalForm]]],
 "}."
}], "Text",
 CellChangeTimes->{{3.667546172833145*^9, 3.66754622086543*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FinalResult", "=", 
  RowBox[{"Part1", "+", "Part2"}]}]], "Input",
 CellChangeTimes->{{3.6675461660627337`*^9, 3.6675461667959347`*^9}, {
  3.667546223002634*^9, 3.6675462340680532`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"6144", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"72", " ", 
      SuperscriptBox["mk", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mk", "2"], "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mpi", "2"], "]"}], "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["mk", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["\[Mu]", "2"], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["\[Mu]", "2"], "]"}], "2"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["mk", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mk", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1536", " ", 
     SuperscriptBox["mpi", "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["mk", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mk", "2"], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        SuperscriptBox["mpi", "2"], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mpi", "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["mk", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["mk", "2"], " ", 
      SuperscriptBox["mpi", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["mpi", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["mk", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["mpi", "4"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["mpi", "2"], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mk", "2"], "-", 
            SuperscriptBox["mpi", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mk", "2"], "-", 
         SuperscriptBox["mpi", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         RowBox[{
          SuperscriptBox["mk", "2"], "-", 
          SuperscriptBox["mpi", "2"]}]]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6675462347544546`*^9, 3.6675566321540437`*^9, {3.6675571460427933`*^9, 
   3.667557155429411*^9}}]
}, Open  ]],

Cell["\<\

After simplification, this is equivalent to the result given in Section 7.1 \
of the paper:\
\>", "Text",
 CellChangeTimes->{{3.66754624342807*^9, 3.6675462892942514`*^9}, {
  3.667557216323719*^9, 3.667557219022524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H111", "[", 
    RowBox[{"m_", ",", "m_", ",", "M_", ",", "M_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["M", "2"], 
      RowBox[{"6144", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["M", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["m", "2"]]}], "]"}], "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["M", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["M", "2"]}]]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["m", "4"], 
      RowBox[{"1536", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["m", "2"]]}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["M", "2"]}]]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["m", "2"], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["m", "2"]]}], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["M", "2"]}]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6675462387636614`*^9, 3.667546238966462*^9}, {
  3.667546291228655*^9, 3.667546354497466*^9}}],

Cell["\<\

as can be seen from this simple numerical check:\
\>", "Text",
 CellChangeTimes->{{3.667557229930943*^9, 3.667557263320002*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FinalResult", "-", 
     RowBox[{"H111", "[", 
      RowBox[{"mk", ",", "mk", ",", "mpi", ",", "mpi"}], "]"}]}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mpi", "\[Rule]", "0.1395"}], ",", 
      RowBox[{"mk", "\[Rule]", "0.495`"}], ",", 
      RowBox[{"\[Mu]", "\[Rule]", "0.77"}]}], "}"}]}], "//", "Re"}], " ", "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.6675466650213137`*^9, 3.667546666206916*^9}, {
  3.667556890047538*^9, 3.667556891935141*^9}, {3.6675571631388245`*^9, 
  3.6675572022640944`*^9}, {3.66755725082238*^9, 3.667557256986391*^9}, {
  3.6675574033126554`*^9, 3.667557424922694*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6675466665657167`*^9, 3.66755664595627*^9, 3.6675568923095417`*^9, {
   3.6675571649172277`*^9, 3.667557202810095*^9}, {3.667557251430781*^9, 
   3.667557257563592*^9}, {3.66755741721428*^9, 3.667557425421895*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 333, 4, 99, "Title"],
Cell[915, 28, 642, 17, 35, "Text"],
Cell[CellGroupData[{
Cell[1582, 49, 317, 4, 88, "Section"],
Cell[CellGroupData[{
Cell[1924, 57, 391, 5, 37, "Subsection"],
Cell[2318, 64, 528, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[2871, 76, 889, 20, 141, "Input"],
Cell[CellGroupData[{
Cell[3785, 100, 634, 12, 62, "Print"],
Cell[4422, 114, 247, 3, 23, "Print"],
Cell[4672, 119, 219, 3, 23, "Print"],
Cell[4894, 124, 226, 3, 23, "Print"],
Cell[5123, 129, 234, 3, 23, "Print"],
Cell[5360, 134, 228, 3, 23, "Print"],
Cell[5591, 139, 210, 3, 23, "Print"],
Cell[5804, 144, 220, 3, 23, "Print"],
Cell[6027, 149, 237, 3, 23, "Print"],
Cell[6267, 154, 231, 3, 23, "Print"],
Cell[6501, 159, 226, 3, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[6754, 166, 1032, 29, 73, "Text"],
Cell[7789, 197, 1077, 27, 61, "Input"],
Cell[8869, 226, 218, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[9112, 235, 454, 11, 101, "Input"],
Cell[9569, 248, 953, 21, 62, "Print"],
Cell[10525, 271, 524, 10, 21, "Message"],
Cell[CellGroupData[{
Cell[11074, 285, 622, 12, 23, "Print"],
Cell[11699, 299, 568, 10, 23, "Print"],
Cell[12270, 311, 1188, 30, 81, "Print"],
Cell[13461, 343, 523, 10, 23, "Print"],
Cell[13987, 355, 1020, 23, 62, "Print"]
}, Open  ]],
Cell[15022, 381, 526, 10, 21, "Message"],
Cell[CellGroupData[{
Cell[15573, 395, 624, 12, 23, "Print"],
Cell[16200, 409, 570, 10, 23, "Print"],
Cell[16773, 421, 824, 19, 81, "Print"],
Cell[17600, 442, 344, 5, 23, "Print"],
Cell[17947, 449, 2078, 58, 47, "Print"]
}, Open  ]]
}, Open  ]],
Cell[20052, 511, 407, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[20484, 522, 346, 7, 40, "Input"],
Cell[20833, 531, 707, 12, 21, "Message"],
Cell[21543, 545, 707, 12, 21, "Message"],
Cell[22253, 559, 674, 12, 21, "Message"],
Cell[22930, 573, 705, 12, 21, "Message"],
Cell[23638, 587, 711, 13, 21, "Message"],
Cell[24352, 602, 674, 12, 21, "Message"],
Cell[CellGroupData[{
Cell[25051, 618, 858, 18, 43, "Print"],
Cell[25912, 638, 354, 10, 87, "Print"],
Cell[26269, 650, 317, 4, 23, "Print"],
Cell[26589, 656, 814, 19, 43, "Print"]
}, Open  ]],
Cell[27418, 678, 1327, 38, 64, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28806, 723, 405, 7, 88, "Section"],
Cell[29214, 732, 482, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[29721, 744, 238, 5, 40, "Input"],
Cell[29962, 751, 308, 7, 39, "Print"],
Cell[30273, 760, 3662, 109, 158, "Output"]
}, Open  ]],
Cell[33950, 872, 577, 10, 68, "Text"],
Cell[34530, 884, 786, 24, 61, "Input"],
Cell[CellGroupData[{
Cell[35341, 912, 338, 9, 40, "Input"],
Cell[35682, 923, 5098, 138, 156, "Output"]
}, Open  ]],
Cell[40795, 1064, 724, 19, 54, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41556, 1088, 225, 3, 88, "Section"],
Cell[41784, 1093, 576, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[42385, 1106, 487, 13, 40, "Input"],
Cell[42875, 1121, 2232, 67, 81, "Output"]
}, Open  ]],
Cell[45122, 1191, 336, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[45483, 1202, 234, 6, 40, "Input"],
Cell[45720, 1210, 1027, 31, 64, "Output"]
}, Open  ]],
Cell[46762, 1244, 401, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[47188, 1256, 415, 10, 40, "Input"],
Cell[47606, 1268, 1183, 33, 63, "Output"]
}, Open  ]],
Cell[48804, 1304, 297, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[49126, 1315, 496, 11, 40, "Input"],
Cell[49625, 1328, 1322, 38, 64, "Output"]
}, Open  ]],
Cell[50962, 1369, 388, 8, 49, "Text"],
Cell[51353, 1379, 890, 23, 57, "Input"],
Cell[52246, 1404, 303, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[52574, 1416, 945, 25, 40, "Input"],
Cell[53522, 1443, 1725, 48, 64, "Output"]
}, Open  ]],
Cell[55262, 1494, 236, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[55523, 1503, 508, 14, 42, "Input"],
Cell[56034, 1519, 1959, 58, 86, "Output"]
}, Open  ]],
Cell[58008, 1580, 449, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[58482, 1592, 474, 11, 40, "Input"],
Cell[58959, 1605, 5481, 165, 182, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64489, 1776, 317, 4, 88, "Section"],
Cell[64809, 1782, 483, 15, 35, "Text"],
Cell[CellGroupData[{
Cell[65317, 1801, 211, 4, 40, "Input"],
Cell[65531, 1807, 7556, 227, 259, "Output"]
}, Open  ]],
Cell[73102, 2037, 232, 6, 49, "Text"],
Cell[73337, 2045, 3978, 123, 103, "Input"],
Cell[77318, 2170, 139, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[77482, 2178, 684, 16, 40, "Input"],
Cell[78169, 2196, 267, 4, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

